Understanding Task Design Trade-offs in Crowdsourced Paraphrase Collection

Linguistically diverse datasets are critical for training and evaluating robust machine learning systems, but data collection is a costly process that often requires experts. Crowdsourcing the process of paraphrase generation is an effective means of expanding natural language datasets, but there has been limited analysis of the trade-offs that arise when designing tasks. In this paper, we present the first systematic study of the key factors in crowdsourcing paraphrase collection. We consider variations in instructions, incentives, data domains, and workflows. We manually analyzed paraphrases for correctness, grammaticality, and linguistic diversity. Our observations provide new insight into the trade-offs between accuracy and diversity in crowd responses that arise as a result of task design, providing guidance for future paraphrase generation procedures.

==> anc/README.txt <==
These three files contain data associated with:

"Understanding Task Design Trade-offs in Crowdsourced Paraphrase Collection"
Youxuan Jiang, Jonathan K. Kummerfeld and Walter S. Lasecki
ACL 2017

The files are:

prompt-sentences.csv - The initial sentences, 20 from each domain. Each line is
an ID, followed by a sentence.

answers.csv - For the 20 advising questions, this provides the sentence ID,
sentence, and answer.

paraphrases-all.csv - Paraphrases collected across all conditions. The fields
are:

  ID            - A unique number for each sentence.
  originalID    - The ID of the original prompt sentence, refering to the
                  prompt-sentences.csv file.
  promptID      - The ID of the sentence shown as a prompt (either from the
                  other file, or from this file in the 'chain' condition).
  condition     - One of the following labels:
                  baseline, bonus-none, bonus-novelty, dialogue,
                  examples-lexical, examples-mixed, examples-none, geoquery,
                  one-paraphrase, chain, ubuntu, wsj
  workerID      - The ID of the crowd worker who wrote the paraphrase.
  correct       - The adjudicated correctness score (0 or 1).
  grammatical   - The adjudicated grammaticality score (0 or 1).
  pinc          - the PINC score for this sentence compared to the original
                  sentence (in the case of the chain condition that's the
                  original sentence, not the prompt).
  time          - The time taken to write the paraphrase, in seconds. A value of
                  0 is given for the first paraphrases a worker wrote (when they
                  also had to read the instructions).
  sentence      - The paraphrase.



==> anc/answers.csv <==
id,sentence,answer
1,How many professors teach EECS 280 in Fall 2016?,Two - Stout and Smith
2,What's the easiest class I can take to fulfill the capstone requirement?,EECS 4103 Project Management Principles
3,How long has EECS 280 been offered for?,3 years
4,Who is teaching MDE classes this winter?,Prof Smith
5,What classes has Dr. Peter Chen taught in the past?,AI and Compilers
6,What classes do I need to take in order to declare a major in EECS?,"Calculus, Discrete Math, and the three lower division CS courses."
7,Can I take 280 on Mondays and Wednesdays?,Yes
8,What are some useful courses to take before taking EECS 280?,Discrete Math and 
9,Which courses are worth three credits?,These ones: (list left out to save space)
10,Is Professor Stout the only person who teaches Algorithms?,Yes
11,What MDE classes are offered this winter?,4103 and 4104
12,Which upper-level classes are four credits?,Only Algorithms
13,Does 280 have a lab?,Yes
14,Who teaches EECS 280?,Prof Smith
15,Does EECS 280 have morning classes?,Yes
16,Should I take EECS 280 and EECS 370 at the same time?,That's a good idea
17,Which is easier out of EECS 378 Securities and EECS 280 UI?,EECS 378
18,Which upper-level EECS classes are being offered this Fall?,"Algorithms, Compilers, Machine Learning, and HCI"
19,Which courses do I need to take before taking 280?,Just 135
20,What classes is Dr. DeOrio teaching next semester?,280 and 370


==> anc/paraphrases-all.csv <==
ID,originalID,promptID,condition,workerID,correct,grammatical,pinc,time,sentence
1,1,1,bonus-novelty,0,0,1,0.6535353535353534,12.5,Are there a lot of professors teaching EECS 280 in Fall 2016?
2,1,1,bonus-novelty,0,0,1,0.5178571428571429,12.5,Which professors are teaching EECS 280 in Fall 2016?
3,1,1,bonus-novelty,1,1,1,0.8976190476190476,19.5,What is the number of instructors who taught EECS 280 during the Fall 2016 semester?
4,1,1,bonus-novelty,1,1,1,0.5500992063492064,19.5,"In Fall 2016, how many professors taught EECS 280?"
5,1,1,bonus-novelty,2,1,1,0.5986111111111111,61,"In Fall 2016, how many professors are teaching EECS 280?"
6,1,1,bonus-novelty,2,1,1,0.7173659673659674,61,How many professors will teach EECS 280 during the Fall Semester of 2016?
7,1,1,bonus-novelty,3,1,1,0.7609848484848484,32,How many different people taught EECS 280 in the fall of 2016?
8,1,1,bonus-novelty,3,0,1,0.8297619047619047,32,"How many EECS 280 classes were there in the fall 2016, and who taught them?"
9,1,1,bonus-novelty,4,1,1,0.7382575757575757,149,The Fall 2016 EECS 280 classes are taught by how many professors?
10,1,1,bonus-novelty,4,1,1,0.6853535353535354,149,In Fall 2016 what number of professors will teach EECS 280?
11,2,2,bonus-novelty,0,0,1,0.4389568764568764,16,Are there any easy classes I can take to fulfill the capstone requirement?
12,2,2,bonus-novelty,0,1,1,0.6684523809523809,16,What classes are available to easily fulfill the capstone requirement?
13,2,2,bonus-novelty,2,1,1,0.2976398601398601,37,"To fulfill the capstone requirement, what is the easiest class I can take?"
14,2,2,bonus-novelty,2,1,1,0.6513888888888889,37,What is the easiest class that fulfills the capstone requirement?
15,2,2,bonus-novelty,1,1,1,0.8085858585858586,27.5,Which class that meets the capstone requirement is the least difficult?
16,2,2,bonus-novelty,1,1,1,0.7354166666666666,27.5,What is the easiest course for completing the capstone requirement?
17,2,2,bonus-novelty,3,1,1,0.8186188811188811,65,"Of the classes that fill the capstone requirement, which one is the easiest?"
18,2,2,bonus-novelty,3,1,1,0.8394522144522145,65,Which class that fulfills the capstone requirement takes the least amount of effort?
19,2,2,bonus-novelty,4,1,1,0.5674603174603176,75.5,Which class will fulfill the capstone requirement the easiest?
20,2,2,bonus-novelty,4,1,1,0.7631944444444444,75.5,What class fulfills the capstone requirement with the least effort?
21,3,3,bonus-novelty,2,1,1,0.12738095238095232,0,For how long has EECS 280 been offered?
22,3,3,bonus-novelty,2,1,1,0.7354166666666666,0,How long has there been an offering of EECS 280?
23,3,3,bonus-novelty,0,0,1,0.3814484126984128,20,Has EECS 280 been offered for a long time?
24,3,3,bonus-novelty,0,0,1,0.7380952380952381,20,How long is EECS 280 being offered?
25,3,3,bonus-novelty,1,0,1,0.8869047619047619,18.5,When did EECS 280 first become available?
26,3,3,bonus-novelty,1,1,1,0.7818181818181819,18.5,How long has it been since the school started offering EECS 280?
27,3,3,bonus-novelty,5,0,1,0.8869047619047619,0,What year was the EECS 280 introduced?
28,3,3,bonus-novelty,5,0,1,0.9356060606060607,0,What is the age of the oldest EECS 280 that was produced?
29,3,3,bonus-novelty,3,1,1,0.44464285714285723,18,How many semesters  has EECS 280 been offered?
30,3,3,bonus-novelty,3,1,1,0.6032738095238095,18,How many years has EECS 280 been taught?
31,4,4,bonus-novelty,0,1,1,0.5209325396825397,0,"Of those teaching this winter, who is teaching MDE classes?"
32,4,4,bonus-novelty,0,0,1,0.34404761904761905,0,Is anyone teaching MDE classes this winter?
33,4,4,bonus-novelty,1,1,1,0.6178030303030304,15.5,What professor is going to be teaching MDE classes this winter?
34,4,4,bonus-novelty,1,1,1,0.7723214285714286,15.5,"This winter, who will teach the MDE classes?"
35,4,4,bonus-novelty,2,1,1,0.2666666666666666,22,"This winter, who is teaching MDE classes?"
36,4,4,bonus-novelty,2,1,1,0.4333333333333333,22,Who teaches MDE classes this winter?
37,4,4,bonus-novelty,3,1,1,0.8576388888888888,0,Which professors are teaching the MDE courses this winter?
38,4,4,bonus-novelty,3,1,1,0.7258366633366633,0,What are the names of the people that are teaching MDE classes this winter?
39,4,4,bonus-novelty,4,1,1,0.7723214285714286,73.5,Which teacher is teaching the winter MDE classes?
40,4,4,bonus-novelty,4,1,1,0.8854166666666667,73.5,By whom will the winter MDE classes be taught?
41,5,5,bonus-novelty,1,1,1,0.793154761904762,0,Which courses did Dr. Peter Chen teach before?
42,5,5,bonus-novelty,1,1,1,0.7404040404040404,0,What are all the classes Dr. Peter Chen has taught previously?
43,5,5,bonus-novelty,0,0,1,0.33630952380952384,11.5,Has Dr. Peter Chen taught classes in the past?
44,5,5,bonus-novelty,0,0,1,0.5487103174603175,11.5,What type of classes has Dr. Peter Chen previously taught?
45,5,5,bonus-novelty,2,1,1,0.6488636363636364,25.5,What classes have been taught by Dr. Peter Chen in the past?
46,5,5,bonus-novelty,2,1,1,0.19742063492063494,25.5,"In the past, what classes has Dr. Peter Chen taught?"
47,5,5,bonus-novelty,3,1,1,0.7631313131313132,23.5,Can you list the classes that Dr. Peter Chen has taught?
48,5,5,bonus-novelty,3,1,1,0.7631313131313132,23.5,Name all of the classes Dr. Peter Chen has previously taught.
49,5,5,bonus-novelty,4,0,0,0.8085858585858586,64.5,Is there a list of Dr. Peter Chen is past classes?
50,5,5,bonus-novelty,4,1,1,0.44464285714285723,64.5,Which classes has Dr Peter Chen historically taught?
51,6,6,bonus-novelty,4,1,1,0.7881944444444444,0,Which classes are necessary for a declared major in EECS?
52,6,6,bonus-novelty,4,1,1,0.4750915750915751,0,"Were I to declare a major in EECS, which classes would I need to take?"
53,6,6,bonus-novelty,6,1,1,0.22907925407925409,26,To declare a major in EECS which classes do I need to take?
54,6,6,bonus-novelty,6,1,0,0.875,26,What are the prerequisites for a EECS major?
55,6,6,bonus-novelty,7,1,1,0.8594771241830066,0,"If I want to declare EECS as my major, which classes am I going to have to take?"
56,6,6,bonus-novelty,7,1,1,0.8821428571428571,0,Can I have a list of the prerequisites necessary to declare EECS as my major?
57,6,6,bonus-novelty,8,1,1,0.8298611111111112,18.5,Which classes are required to declare EECS my major?
58,6,6,bonus-novelty,8,1,1,0.3412004662004662,18.5,"In order to declare a major in EECS, what classes must I take?"
59,6,6,bonus-novelty,9,1,1,0.31821199633699637,45,"If I want to declare a major in EECS, what classes do I need to take?"
60,6,6,bonus-novelty,9,0,1,0.8035714285714286,45,What classes does the major in EEECS require?
61,7,7,bonus-novelty,8,1,1,0.45396825396825397,0,Am I allowed to take 280 on Mondays and Wednesdays?
62,7,7,bonus-novelty,8,1,1,0.4270202020202021,0,Is it okay if I take 280 on Mondays and Wednesdays?
63,7,7,bonus-novelty,7,0,1,0.6405303030303031,29.5,Would taking 280 on Mondays and Wednesdays be a good idea?
64,7,7,bonus-novelty,7,0,1,0.7604166666666667,29.5,Would Mondays and Wednesdays be reasonable days to take 280?
65,7,7,bonus-novelty,6,1,1,0.5339285714285714,26.5,Is 280 offered on Mondays and Wednesdays?
66,7,7,bonus-novelty,6,1,0,0.8637820512820513,26.5,"Monday and Wednesday I can take 280, is it available on those days?"
67,7,7,bonus-novelty,10,0,0,0.4276785714285714,29,On Mondays and Wednesdays can I take /
68,7,7,bonus-novelty,10,1,1,0.8928571428571428,29,Is 280 offered on monday and wednesday?
69,7,7,bonus-novelty,9,1,1,0.5339285714285714,0,Is 280 available on Mondays and Wednesdays?
70,7,7,bonus-novelty,9,0,1,0.693452380952381,0,On which days of the week can I take 280?
71,8,8,bonus-novelty,7,1,1,0.8105311355311354,25.5,Can you tell me which courses would be most useful to take before EECS 280?
72,8,8,bonus-novelty,7,1,1,0.9150326797385621,25.5,I would like a list of the best courses to enroll in prior to enrolling in EECS 280.
73,8,8,bonus-novelty,8,1,1,0.7410714285714286,18,What courses should I take before EECS 280?
74,8,8,bonus-novelty,8,1,1,0.7659090909090909,18,Are there other useful courses I can take before EECS 280?
75,8,8,bonus-novelty,6,0,1,0.8613636363636363,16,What classes should I take as a prerequisite to EECS 280?
76,8,8,bonus-novelty,6,1,1,0.7986111111111112,16,What should I take before I take EECS 280?
77,8,8,bonus-novelty,10,1,1,0.1743055555555556,47,"Before taking EECS 280, what are some useful courses to take?"
78,8,8,bonus-novelty,10,1,1,0.7858585858585859,47,"I am taking EECS 280, what courses should I take first?"
79,8,8,bonus-novelty,9,1,1,0.7440476190476191,31.5,What courses are useful for EECS 280?
80,8,8,bonus-novelty,9,1,1,0.6264880952380953,31.5,"Before taking EECS 280, which courses should I take?"
81,9,9,bonus-novelty,6,1,1,0.7306547619047619,0,Are any of these courses worth three credits?
82,9,9,bonus-novelty,6,1,1,0.9068181818181817,0,Can I get three credits from taking any of these courses?
83,9,9,bonus-novelty,7,1,1,0.8901098901098902,0,"If I wanted to earn three credits per course, which courses should I select?"
84,9,9,bonus-novelty,7,1,1,0.9068181818181817,0,Can you highlight the courses that grant three credits upon completion?
85,9,9,bonus-novelty,8,1,1,0.23749999999999996,23,What courses are worth three credits?
86,9,9,bonus-novelty,8,1,1,0.8928571428571428,23,What are the three credit courses offered?
87,9,9,bonus-novelty,10,1,1,0.9222222222222223,35,"I need 3 credit courses, which courses should I take?"
88,9,9,bonus-novelty,10,1,1,0.8914835164835164,35,I need to take 3 credit courses so which ones are worth 3 credits?
89,9,9,bonus-novelty,9,1,1,0.6264880952380953,20.5,"Of all the courses, which are worth three credits?"
90,9,9,bonus-novelty,9,1,1,0.6291666666666667,20.5,Are there courses worth three credits?
91,10,10,bonus-novelty,8,1,1,0.7354166666666666,31.5,Is there anyone else who teaches Algorithms besides Professor Stout?
92,10,10,bonus-novelty,8,0,1,0.6916666666666667,31.5,Who besides Professor Stout teaches Algorithms?
93,10,10,bonus-novelty,6,1,1,0.8020833333333334,16.5,Is the Algorithms class only taught by Professor Stout?
94,10,10,bonus-novelty,6,0,0,0.8705357142857143,16.5,Does anyone else teach Algorithms than Professor Stout
95,10,10,bonus-novelty,7,1,1,0.8972222222222221,21.5,Are there any other professors teaching Algorithms besides Professor Stout?
96,10,10,bonus-novelty,7,1,1,0.8854166666666667,21.5,"Aside from Professor Stout, does anyone else teach Algorithms?"
97,10,10,bonus-novelty,10,0,1,0.5791666666666666,75.5,"Besides Professor Stout,  who teaches Algorithms?"
98,10,10,bonus-novelty,10,0,1,0.5791666666666666,75.5,Who teaches Algorithms besides Professor Stout?
99,10,10,bonus-novelty,11,0,1,0.8511904761904762,0,Does anyone besides Professor Stout teach Algorithms?
100,10,10,bonus-novelty,11,0,1,0.8972222222222221,0,Are there any other professors teaching Algorithms besides Professor Stout?
101,11,11,bonus-novelty,12,0,0,0.15416666666666662,0,"MDE classes are offered this winter, what?"
102,11,11,bonus-novelty,12,1,1,0.40922619047619047,0,Which of the MDE classes are offered this winter?
103,11,11,bonus-novelty,13,0,1,0.6636904761904762,0,ARE THERE ANY MDE CLASSES OFFERED THIS WINTER?
104,11,11,bonus-novelty,13,0,1,0.6324404761904762,0,WHAT TIMES ARE MDE CLASSES OFFERED THIS WINTER.
105,11,11,bonus-novelty,14,0,1,0.6636904761904762,40.5,Are there any MDE classes offered this winter?
106,11,11,bonus-novelty,14,1,1,0.6406746031746032,40.5,"Of all the MDE classes, which are offered this winter?"
107,11,11,bonus-novelty,15,1,1,0.8020833333333334,49.5,"In the winter classes offered, what are MDE classes?"
108,11,11,bonus-novelty,15,1,1,0.7986111111111112,49.5,Are there MDE classes on the schedule this winter?
109,11,11,bonus-novelty,16,1,1,0.6464285714285714,64,Which MDE classes are given this winter?
110,11,11,bonus-novelty,16,1,1,0.4565476190476191,64,What MDE classes are available this winter?
111,12,12,bonus-novelty,17,1,1,0.9375,0,Are there any 4 credit upper level classes?
112,12,12,bonus-novelty,17,1,1,0.9090909090909091,0,"Out of all the highest-level classes, which ones are 4 credits?"
113,12,12,bonus-novelty,12,1,1,0.9,23,What options are offered for the upper-level four credit classes?
114,12,12,bonus-novelty,12,1,1,0.7354166666666666,23,Which of the upper-level classes being offered are four credits?
115,12,12,bonus-novelty,13,1,1,0.7986111111111112,30.5,WHAT ARE THE UPPER-LEVEL CLASSES THAT OFFER FOUR CREDITS?
116,12,12,bonus-novelty,13,0,1,0.7986111111111112,30.5,WHAT TIMES ARE UPPER-LEVEL CLASSES WITH FOUR CREDITS OFFERED?
117,12,12,bonus-novelty,14,1,1,0.7881944444444444,51,"Of all the upper-leve; classes, which are four credits?"
118,12,12,bonus-novelty,14,1,1,0.7316468253968255,51,Are there any upper-level classes that are four credits?
119,12,12,bonus-novelty,15,1,1,0.761904761904762,37,List all upper-level class that are four credits.
120,12,12,bonus-novelty,15,1,1,0.8392857142857143,37,What are four credit classes that are upper-level?
121,13,13,bonus-novelty,17,1,1,0.8854166666666667,34,Is there a lab required for the 280 course?
122,13,13,bonus-novelty,17,1,1,0.8576388888888888,34,Do I have to take a lab for 280?
123,13,13,bonus-novelty,13,0,1,0.6708333333333334,26,WHAT 280 CLASSES HAVE A LAB?
124,13,13,bonus-novelty,13,0,1,0.8131944444444444,26,OF THE 280 CLASSES OFFERED WHICH ONES HAVE A LAB?
125,13,13,bonus-novelty,14,1,1,0.675,51.5,Does 280 include a lab?
126,13,13,bonus-novelty,14,1,1,0.825,51.5,Is there a lab for 280?
127,13,13,bonus-novelty,18,1,1,0.7291666666666667,52.5,Does 280 include lab?
128,13,13,bonus-novelty,18,1,1,0.825,52.5,Is there a lab in 280?
129,13,13,bonus-novelty,16,1,1,0.8705357142857143,57,Is there a lab for the 280 class?
130,13,13,bonus-novelty,16,0,1,0.9642857142857143,57,Are there labs available for the 280?
131,14,14,bonus-novelty,18,0,1,0.9,0,Who can teach EESS 280?
132,14,14,bonus-novelty,18,1,0,0.6345238095238095,0,Which is the person who teaches EECS 280?
133,14,14,bonus-novelty,12,0,1,0.8511904761904762,16,Who is the leader for EECS 280?
134,14,14,bonus-novelty,12,0,1,0.8869047619047619,16,Is EECS 280 taught by a teacher?
135,14,14,bonus-novelty,19,1,1,0.8869047619047619,40,The teacher for EECS 280 is whom?
136,14,14,bonus-novelty,19,1,1,0.8972222222222221,40,Can you tell me who the EECS 280 teacher is?
137,14,14,bonus-novelty,14,1,1,0.8666666666666667,35.5,EECS 280  is taught by whom?
138,14,14,bonus-novelty,14,1,1,0.8511904761904762,35.5,Who is the teacher for EECS 280?
139,14,14,bonus-novelty,16,1,1,0.8511904761904762,59,Who is the teacher for EECS 280?
140,14,14,bonus-novelty,16,1,1,0.9222222222222223,59,What is the name of the EECS 280 class teacher?
141,15,15,bonus-novelty,12,1,1,0.8705357142857143,18,Are there morning class offerings for EECS 280?
142,15,15,bonus-novelty,12,1,1,0.9222222222222223,18,Can I take the EECS 280 class in the AM?
143,15,15,bonus-novelty,19,1,1,0.8035714285714286,54,Are there any morning classes for EECS 280?
144,15,15,bonus-novelty,19,0,1,0.884090909090909,54,Which classes are in the morning as far as EECS 280?
145,15,15,bonus-novelty,15,1,1,0.8666666666666667,0,Do the morning classes include EECS280?
146,15,15,bonus-novelty,15,1,1,0.96875,0,Is EECS280 included in the morning class list?
147,15,15,bonus-novelty,17,1,1,0.8705357142857143,87,Are there any morning sessions for EECS 280?
148,15,15,bonus-novelty,17,1,1,0.7628968253968255,87,Does the course EECS 280 have any morning sessions?
149,15,15,bonus-novelty,16,1,1,0.7738095238095238,103,Are there morning classes for EECS 280?
150,15,15,bonus-novelty,16,1,1,0.8392857142857143,103,Are EECS 280 classes given in the morning?
151,16,16,bonus-novelty,20,1,1,0.13640873015873015,16,Should I take EECS 280 and EECS 370 simultaneously?
152,16,16,bonus-novelty,20,1,1,0.13640873015873015,16,Should I take EECS 280 and EECS 370 together?
153,16,16,bonus-novelty,21,1,1,0.3225940725940726,22,Is it OK to take EECS 280 and EECS 370 at the same time?
154,16,16,bonus-novelty,21,1,1,0.4032425907425907,22,Do you advise me taking EECS 280 and EECS 370 at the same time?
155,16,16,bonus-novelty,22,0,1,0.8186188811188811,39.5,Are EECS 280 and EECS370 able to be taken in the same semester?
156,16,16,bonus-novelty,22,0,1,0.4450757575757576,39.5,Can EECS 280 and EECS 370 be taken at the same time?
157,16,16,bonus-novelty,23,0,1,0.532321844821845,26,Are EECS 280 and EECS 370 meant to be taken at the same time?
158,16,16,bonus-novelty,23,0,1,0.4162774725274725,26,How hard would it be to take EECS 280 and EECS 370 at the same time?
159,16,16,bonus-novelty,24,0,1,0.4450757575757576,0,Can EECS 280 and EECS 370 be taken at the same time?
160,16,16,bonus-novelty,24,0,1,0.4276785714285714,0,Should I take them at the same time?
161,17,17,bonus-novelty,20,0,1,0.5813492063492064,0,Is EECS 378 Securities easier than EECS 280 UI?
162,17,17,bonus-novelty,20,0,1,0.5813492063492064,0,Is EECS 280 UI easier than EECS 378 Securities?
163,17,17,bonus-novelty,21,0,1,0.5813492063492064,15.5,Is EECS 378 Securities easier or EECS 280 UI?
164,17,17,bonus-novelty,21,1,1,0.3854312354312355,15.5,"Of the two, which is easier? EECS 378 Securities and EECS 280 UI"
165,17,17,bonus-novelty,22,1,1,0.6488636363636364,40.5,Which class is easier: EECS 378 Securities or EECS 280 UI?
166,17,17,bonus-novelty,22,1,1,0.5813492063492064,40.5,Is EECS 378 Securities or EECS 280 UI easier?
167,17,17,bonus-novelty,23,0,1,0.5813492063492064,31,Is EECS 280 UI easier than EECS 378 Securities?
168,17,17,bonus-novelty,23,1,1,0.5145833333333334,31,"Which is easier, EECS 378 Securities or EECS 280 UI?"
169,17,17,bonus-novelty,25,1,1,0.281060606060606,0,"Between EECS 378 Securities and EECS 280 UI, which is easier?"
170,17,17,bonus-novelty,25,1,1,0.6853535353535354,0,Do you find EECS 378 Securities or EECS 280 UI easier?
171,18,18,bonus-novelty,20,1,1,0.3776785714285714,10.5,Which upper-level EECS classes are taught this Fall?
172,18,18,bonus-novelty,20,1,1,0.5952380952380953,10.5,Which upper-level EECS classes can I take this Fall?
173,18,18,bonus-novelty,21,1,1,0.7173659673659674,26.5,"Of the courses offered this Fall, which of them are upper-level EECS classes?"
174,18,18,bonus-novelty,21,0,1,0.7564102564102565,26.5,"Are there upper-level EECS classes only offered this Fall, if so what are they?"
175,18,18,bonus-novelty,23,0,1,0.7609848484848484,15.5,"Of the EECS classes offered this fall, which ones are upper class?"
176,18,18,bonus-novelty,23,0,1,0.5674603174603176,15.5,Are there any EECS classes being offered this fall?
177,18,18,bonus-novelty,26,1,1,0.6091269841269842,46.5,Are there any upper-level EECS classes offered this fall?
178,18,18,bonus-novelty,26,1,1,0.8136363636363637,46.5,Out of the upper-level classes this fall are any EECS classes?
179,18,18,bonus-novelty,25,0,1,0.7608585858585858,48.5,Are there any upper-level EECS classes I can take this Fall?
180,18,18,bonus-novelty,25,1,1,0.5178571428571429,48.5,"During the Fall, which upper-level EECS classes are available?"
181,19,19,bonus-novelty,20,0,1,0.7291666666666667,8,Which courses precede 280?
182,19,19,bonus-novelty,20,0,1,0.7375,8,Which courses come before 280?
183,19,19,bonus-novelty,22,1,1,0.8869047619047619,31.5,What are the prerequisites for taking 280?
184,19,19,bonus-novelty,22,1,1,0.8020833333333334,31.5,Which courses are required before I can take 280?
185,19,19,bonus-novelty,23,1,1,0.9583333333333334,16,What is the prerequisite for 280?
186,19,19,bonus-novelty,23,0,1,0.7906746031746031,16,What is the best course to take before 280?
187,19,19,bonus-novelty,26,1,1,0.95,46,Any prerequisits for course 280?
188,19,19,bonus-novelty,26,1,1,0.47184343434343434,46,Do I need to take any specific courses before taking 280?
189,19,19,bonus-novelty,25,0,1,0.7306547619047619,25.5,What courses should I consider before taking 280?
190,19,19,bonus-novelty,25,1,1,0.49007936507936506,25.5,Are there courses I need to take before 280?
191,20,20,bonus-novelty,21,1,1,0.7964743589743589,22.5,Can I have a list of the classes Dr. DeOrio is teaching next semester?
192,20,20,bonus-novelty,21,1,1,0.6032738095238095,22.5,Which courses is professor DeOrio teaching next semester?
193,20,20,bonus-novelty,22,1,1,0.7038690476190477,0,Which classes will Dr. DeOrio be teaching next semester?
194,20,20,bonus-novelty,22,1,1,0.8429487179487178,0,What will be the classes that are taught by Dr. DeOrio next semester?
195,20,20,bonus-novelty,23,1,1,0.40119047619047615,0,"Speaking of next semester, what classes is Dr. DeOrio teaching?"
196,20,20,bonus-novelty,23,0,1,0.0,0,Is Dr. DeOrio teaching next semester?
197,20,20,bonus-novelty,26,1,1,0.31726190476190474,36,"Is Dr. DeOrio teaching next semester, which courses?"
198,20,20,bonus-novelty,26,1,1,0.7038690476190477,36,What is Dr. DeOrio is class schedule next semester?
199,20,20,bonus-novelty,25,1,1,0.5050595238095238,99,Is Dr. DeOrio teaching any classes next semester?
200,20,20,bonus-novelty,25,1,0,0.6760912698412699,99,What is Dr. DeOrio is teaching schedule next semester?
201,1,1,chain,27,1,1,0.4369047619047619,18,How many professors are teaching EECS 280 in Fall 2016
202,1,1,chain,27,0,1,0.6684523809523809,18,Which professors are teaching EECS 280 in Fall of 2016
203,1,201,chain,28,0,1,0.8444444444444444,33,Which teachers are handling the Fall 2016 EECS 280 classes?
204,1,201,chain,28,0,1,0.9093406593406594,33,Who are the profs for the EECS 280 courses for the 2016 Fall semester?
205,1,203,chain,29,0,1,0.8590909090909091,40.5,Who is the Teacher for the Fall 2016 EECS 280 classes?
206,1,203,chain,29,0,0,0.8263888888888888,40.5,Are Fall 2016 EECS 280 Classes handle by whom?
207,1,206,chain,30,0,1,0.8263888888888888,0,Who are Fall 2016 EECS 280 classes handled by?
208,1,206,chain,30,0,1,0.825,0,Who handles Fall 2016 EECS classes?
209,1,207,chain,31,0,1,0.8035714285714286,61,Who handles the Fall 2016 EECS 280 classes?
210,1,207,chain,31,0,1,0.9375,61,Classes in the Fall for EECS 290 are being handled by who?
211,2,2,chain,27,1,1,0.6099747474747474,20.5,"In order to fulfill the capstone requirement, which classes are the easiest"
212,2,2,chain,27,1,1,0.5950757575757577,20.5,Which class is easiest in order to fulfill the capstone requirement
213,2,211,chain,32,1,1,0.7881944444444444,0,"What classes are easiest, while still fulfilling the capstone requirement?"
214,2,211,chain,32,1,1,0.7316468253968255,0,Which classes are the easiest for the capstone requirement?
215,2,213,chain,29,1,1,0.9147727272727273,96,"What classes are least demanding, while as yet satisfying the capstone necessity?"
216,2,213,chain,29,0,0,0.9147727272727273,96,"What classes are minimum requesting, while so far fulfilling the capstone need?"
217,2,215,chain,30,1,1,0.9222222222222223,22,Which classes that satisfy the capstone necessity are least demanding?
218,2,215,chain,30,1,1,0.8085858585858586,22,"To satisfy the capstone requirement, which classes are the least demanding?"
219,2,218,chain,31,1,1,0.8085858585858586,0,Which classes are the least demanding to satisfy the capstone requirement?
220,2,218,chain,31,1,1,0.8045454545454546,0,What are the least demanding courses necessary to satisfy the capstone requirement?
221,3,3,chain,27,1,1,0.12738095238095232,15,For how long has EECS 280 been offered
222,3,3,chain,27,1,1,0.7723214285714286,15,How long have they been offering EECS 280?
223,3,221,chain,28,1,1,0.8080357142857143,0,EECS 280 has been taught how many semesters?
224,3,221,chain,28,1,1,0.8613636363636363,0,EECS 280 has been in the course listings how many years?
225,3,224,chain,29,1,1,0.7944444444444444,79.5,How long EECS 280 has been in the course listings?
226,3,224,chain,29,0,1,0.9356060606060607,79.5,Was EECS 280 in the past 5 years of the course listings?
227,3,225,chain,30,1,1,0.790909090909091,24.5,EECS 280 has been in the course listings for how long?
228,3,225,chain,30,1,1,0.8194444444444444,24.5,The course listings have included EECS 280 for how long?
229,3,227,chain,33,1,1,0.4789682539682539,0,How long has EECS 280 been in the course listings?
230,3,227,chain,33,1,1,0.0,0,How long has EECS 280 been offered?
231,4,4,chain,27,1,0,0.8722222222222222,0,Who are the MDE class being taught by this winter?
232,4,4,chain,27,1,1,0.2666666666666666,0,"This winter, who is teaching MDE classes?"
233,4,232,chain,28,1,1,0.7986111111111112,19,Who is the professor for the winter MDE classes?
234,4,232,chain,28,1,1,0.90625,19,Who teaches MDE courses in the winter semester?
235,4,233,chain,29,1,0,0.825,0,Winter MDE classes handle by whom?
236,4,233,chain,29,0,1,0.8392857142857143,0,Is any professor appointed for winter MDE Classes?
237,4,236,chain,30,0,1,0.8392857142857143,33.5,Is a professor appointed for winter MDE classes?
238,4,236,chain,30,1,1,0.8705357142857143,33.5,Are any professors appointed for winter MDE classes?
239,4,238,chain,31,1,1,0.8854166666666667,50,What professors have been appointed for winter MDE classes?
240,4,238,chain,31,1,1,0.9444444444444444,50,Are there MDE class professors appointed for the winter?
241,5,5,chain,27,1,0,0.5407738095238095,19.5,What past classes have Dr. Peter Chen taught?
242,5,5,chain,27,1,0,0.5720238095238095,19.5,Which past classes have Dr. Peter chen taught?
243,5,241,chain,28,0,1,0.7628968253968255,18,Dr. Peter Chen is the professor of which classes?
244,5,241,chain,28,1,1,0.8154761904761905,18,Professor Peter Chen has taught which courses?
245,5,243,chain,29,1,1,0.9285714285714286,62,Which classes are educated by Dr.Peter Chen?
246,5,243,chain,29,0,0,0.818452380952381,62,Are there any class handled by Dr. Peter Chen
247,5,246,chain,30,1,1,0.761904761904762,18,Which classes are handled by Dr. Peter Chen?
248,5,246,chain,30,0,1,0.6708333333333334,18,Dr. Peter Chen handles which classes?
249,5,248,chain,34,0,1,0.7238095238095239,0,Which classes does Dr. Peter Chen handle?
250,5,248,chain,34,0,1,0.6464285714285714,0,What classes does Dr. Peter Chen handle?
251,6,6,chain,35,0,1,0.6542658730158731,24,What are the requirements for a major in EECS?
252,6,6,chain,35,0,1,0.718452380952381,24,Are courses offered this semester for a major in EECS?
253,6,252,chain,36,0,1,0.9722222222222222,0,Are any courses offered for EECS majors this semester?
254,6,252,chain,36,0,1,0.9222222222222223,0,Are courses available for students majoring in EECS this semester?
255,6,253,chain,37,0,1,0.9318181818181819,31,Do EECS majors have any courses available to them this semester?
256,6,253,chain,37,0,1,0.9318181818181819,31,What courses will EECS majors have available to them this semester?
257,6,255,chain,38,0,1,0.9444444444444444,40,What courses are available this semester for EECS majors?
258,6,255,chain,38,0,1,0.9375,40,"This semester, what courses can EESC majors take?"
259,6,258,chain,39,0,1,0.9131944444444444,24.5,EESC majors have to take which courses this semester?
260,6,258,chain,39,0,1,0.8972222222222221,24.5,which courses do EESC majors have to take this semester?
261,7,7,chain,40,1,1,0.7858585858585859,0,Would I be able to take 280 on Wednesday and Mondays?
262,7,7,chain,40,1,1,0.4276785714285714,0,"On Mondays and Wednesday, can I take 280?"
263,7,262,chain,36,1,1,0.15863095238095232,27,Can I take 280 on Mondays and Wednesday?
264,7,262,chain,36,1,1,0.6743686868686869,27,Is it possible for me to take 280 on Mondays and Wednesday?
265,7,263,chain,37,1,1,0.8928571428571428,35.5,Is 280 Available on Monday and Wednesday?
266,7,263,chain,37,1,1,0.8313131313131313,35.5,Would it be possible to take 280 on Monday and Wednesday?
267,7,265,chain,38,1,1,0.8928571428571428,0,"On Monday and Wednesday, is 280 available?"
268,7,265,chain,38,0,1,0.9444444444444444,0,Will 280 be unavailable on either Monday or Wednesday?
269,7,267,chain,39,0,1,0.9375,28,is 280 available for this wednesday and monday?
270,7,267,chain,39,0,1,0.8972222222222221,28,what is the availability of 280 on monday and wednesday?
271,8,8,chain,35,0,1,0.8511904761904762,19.5,Which classes are prerequisites for EECS 280?
272,8,8,chain,35,1,1,0.8472222222222222,19.5,What course can I take to prepare for EECS 280?
273,8,272,chain,36,1,1,0.9356060606060607,57,Is there a course that can help prepare me for EECS 280?
274,8,272,chain,36,1,1,0.884090909090909,57,Which course can I take to prepare myself for EECS 280?
275,8,273,chain,37,1,1,0.8613636363636363,22.5,What course can I take to help prepare for EECS 280?
276,8,273,chain,37,1,1,0.9154761904761906,22.5,"I need to prep for EECS 280, can I take a course to help me?"
277,8,276,chain,38,1,1,0.8854166666666667,30.5,What course can help me prep for EECS 280?
278,8,276,chain,38,1,1,0.9285714285714286,30.5,"If I want to be prepared for EESC 280, what course should I take?"
279,8,278,chain,39,0,1,0.9375,0,What course is the pre-requiste for EESC 280?
280,8,278,chain,39,0,1,0.921474358974359,0,"if i want to take eesc 280, which course should i take prior?"
281,9,9,chain,35,0,1,0.6542658730158731,26,Are there any courses that are worth three credits?
282,9,9,chain,35,1,1,0.8705357142857143,26,Of all classes which ones offer three credits?
283,9,281,chain,36,1,1,0.8392857142857143,30.5,Are there courses that will offer three credits?
284,9,281,chain,36,1,1,0.8576388888888888,30.5,Are there any courses available that provide three credits?
285,9,284,chain,37,1,1,0.6949404761904762,0,Which courses are available that provide three credits?
286,9,284,chain,37,1,1,0.8263888888888888,0,Which courses can I take which provide three credits?
287,9,285,chain,38,1,1,0.9068181818181817,23.5,What courses can I take that will give me three credits?
288,9,285,chain,38,1,1,0.8375,23.5,What three-credit courses are available?
289,9,287,chain,39,1,1,0.8854166666666667,18,"to get 3 credits, which courses should i take?"
290,9,287,chain,39,1,1,0.9271978021978022,18,"if i wanted to get 3 credits, which courses should i sign up for?"
291,10,10,chain,35,0,1,0.9375,19.5,Which professors teach Algorithms?
292,10,10,chain,35,0,1,0.8666666666666667,19.5,What courses does Professor Stout teach?
293,10,292,chain,36,0,1,0.8869047619047619,41.5,Which course are taught by Professor Stout?
294,10,292,chain,36,0,1,0.9222222222222223,41.5,What courses are available that are taught by Professor Stout?
295,10,294,chain,37,0,1,0.8869047619047619,20,What available courses does Professor Stout teach?
296,10,294,chain,37,0,1,0.9222222222222223,20,What does Professor Stout teach that still has an opening?
297,10,295,chain,38,0,1,0.8705357142857143,36,Are any of Professor Stout's courses available?
298,10,295,chain,38,0,1,0.9068181818181817,36,"Out of the available courses, which ones does Professor Stout teach?"
299,10,297,chain,39,0,1,0.8869047619047619,19.5,are courses available taught by professor stout?
300,10,297,chain,39,0,1,0.9356060606060607,19.5,are there any openings in courses that are instructed by professor stout?
301,11,11,chain,35,0,1,0.6107142857142858,0,Are there MDE classes offered this winter?
302,11,11,chain,35,1,1,0.7628968253968255,0,Which classes will be offered this winter in MDE?
303,11,301,chain,41,0,1,0.7410714285714286,46.5,"This winter, are there any MDE classes offered?"
304,11,301,chain,41,0,1,0.8080357142857143,46.5,Are the MDE classes offered during the winter?
305,11,304,chain,42,0,1,0.8705357142857143,30,Do they offer MDE classes during the winter?
306,11,304,chain,42,0,1,0.8571428571428572,30,Are there any winter classes of MDE?
307,11,306,chain,43,1,1,0.8576388888888888,16.5,"Of all the winter classes, are any of MDE?"
308,11,306,chain,43,1,1,0.90625,16.5,Which classes of MDE occur in the winter?
309,11,307,chain,44,1,1,0.8392857142857143,0,Are there any MDE classes in the winter?
310,11,307,chain,44,1,1,0.8972222222222221,0,Can I find any MDE classes for the winter term?
311,12,12,chain,45,1,1,0.8392857142857143,16,Which upper level classes get you four credits?
312,12,12,chain,45,1,1,0.8576388888888888,16,Which upper level classes let you earn four credits?
313,12,311,chain,41,1,1,0.8722222222222222,23.5,Which of the upper level classes get you four credits?
314,12,311,chain,41,1,1,0.8722222222222222,23.5,"Of the upper level classes, which get you four credits?"
315,12,314,chain,42,1,1,0.7723214285714286,50.5,Which upper level classes are worth four credits?
316,12,314,chain,42,1,1,0.8511904761904762,50.5,What upper level classes produce four credits?
317,12,316,chain,43,1,1,0.8722222222222222,13.5,"Of all the upper level classes, which produce four credits?"
318,12,316,chain,43,1,1,0.8722222222222222,13.5,Are there any upper level classes that produce four credits?
319,12,318,chain,44,0,1,0.9407051282051282,0,Can I take an upper level class that will give me four credits?
320,12,318,chain,44,1,1,0.9147727272727273,0,"Of the upper level classes, do any of them give four credits?"
321,13,13,chain,45,1,1,0.825,23,Is there a lab for 280?
322,13,13,chain,45,1,1,0.85,23,Is there a 280 lab?
323,13,322,chain,41,1,1,0.8,29,Does a 280 lab exist?
324,13,322,chain,41,1,1,0.8333333333333334,29,"A 280 lab, does one exist?"
325,13,323,chain,46,0,0,0.7291666666666667,0,A lab 280 exists?
326,13,323,chain,46,1,1,0.85,0,Is there a 280 lab?
327,13,325,chain,43,0,1,0.8854166666666667,9.5,Is there a such thing as a lab 280?
328,13,325,chain,43,0,1,0.7375,9.5,Does a lab 280 exist?
329,13,328,chain,44,0,1,0.7875,10,Is there a lab 280?
330,13,328,chain,44,0,1,0.875,10,Is lab 280 real?
331,14,14,chain,45,1,1,0.8511904761904762,0,Who is the teacher for EECS 280?
332,14,14,chain,45,1,1,0.825,0,Who is the EECS 280 teacher?
333,14,332,chain,41,1,1,0.8511904761904762,25.5,"The EECS 280 teacher, who is it?"
334,14,332,chain,41,1,1,0.8511904761904762,25.5,The teacher for EECS 280 is who?
335,14,333,chain,42,1,1,0.0,0,Who teaches EECS 280?
336,14,333,chain,42,1,1,0.8511904761904762,0,Who is the teacher of EECS 280?
337,14,336,chain,43,1,1,0.0,13,Who teaches EECS 280?
338,14,336,chain,43,1,1,0.9017857142857143,13,Which person is the teacher of EECS 280?
339,14,338,chain,44,1,1,0.7875,10,Who is teaching EECS 280?
340,14,338,chain,44,1,1,0.9222222222222223,10,What is the name of the instructor for EECS 280?
341,15,15,chain,45,1,1,0.7738095238095238,15.5,Are there morning classes for EECS 280?
342,15,15,chain,45,1,1,0.8722222222222222,15.5,Are there classes in the morning that are EECS 280?
343,15,342,chain,41,1,1,0.8722222222222222,0,"In the morning, are any of the classes EECS 280?"
344,15,342,chain,41,1,1,0.884090909090909,0,"Of the classes in the morning, are there any EECS 280?"
345,15,343,chain,42,1,1,0.7738095238095238,45,Are there morning classes of EECS 280?
346,15,343,chain,42,1,1,0.8854166666666667,45,Are any of the EECS 280 classes before noon?
347,15,346,chain,43,1,1,0.9068181818181817,0,"Of all the EECS 280 classes, are there any before noon?"
348,15,346,chain,43,0,1,0.8511904761904762,0,Which EECS 280 classes are before noon?
349,15,347,chain,44,1,1,0.8154761904761905,14,Are there any morning EECS 280 classes?
350,15,347,chain,44,1,1,0.8854166666666667,14,Is there an EECS 280 class in the morning?
351,16,16,chain,45,1,1,0.4369047619047619,0,Should I take both EECS 280 and EECS 370 together?
352,16,16,chain,45,1,1,0.45882936507936506,0,Should I do EECS 280 and EECS 370 simultaneously?
353,16,352,chain,47,1,1,0.729040404040404,49,Is it wise to take EECS280 and EECS370 at the same time?
354,16,352,chain,47,1,1,0.6345238095238095,49,Is taking EECS 280 and EECS simultaneously smart?
355,16,353,chain,48,1,1,0.693452380952381,0,Is taking EECS280 and EECS370 at the same time wise?
356,16,353,chain,48,1,1,0.7871336996336997,0,Would it be wise for me to take EECS280 and EEC370 at the same time?
357,16,355,chain,49,1,1,0.729040404040404,0,Is it wise to take EECS280 and EECS370 at the same time?
358,16,355,chain,49,1,0,0.7498737373737373,0,"If taken at the same time, would EECS280 and EECS270 be wise?"
359,16,358,chain,50,1,1,0.729040404040404,21,Is it wise to take EECS280 and EESC270 at the same time?
360,16,358,chain,50,1,1,0.7516608391608391,21,How wise is it to take EECS280 and EECS270 at the same time?
361,17,17,chain,51,1,0,0.2523989898989899,28,"Our of EECS 378 Securities and EECS 280 UI, which is easier?"
362,17,17,chain,51,1,1,0.5807525807525808,28,What's easier out of the two? EECS 378 Securities or EECS 280 UI?
363,17,361,chain,47,1,1,0.7118055555555556,42,Which one is easier EECS 378 or EECS 280?
364,17,361,chain,47,0,1,0.7797619047619047,42,Is EECS 379 easier than EECS 280?
365,17,364,chain,48,0,1,0.7125,20.5,Which is easier EECS379 or EECS280?
366,17,364,chain,48,0,1,0.9583333333333334,20.5,Is EECS379 less difficult than EECS280?
367,17,366,chain,49,0,1,0.95,35.5,Is EECS280 harder than EECS379?
368,17,366,chain,49,1,1,0.8869047619047619,35.5,"Which is less difficult, EECS379 or EECS280?"
369,17,367,chain,50,0,1,0.9583333333333334,11.5,Is EECS379 less difficult than EECS280?
370,17,367,chain,50,0,1,0.9583333333333334,11.5,Is EECS280 more difficult than EECS379?
371,18,18,chain,51,1,1,0.4310515873015874,0,"This fall, which upper-lever EECS classes are being offered?"
372,18,18,chain,51,1,1,0.8363636363636364,0,What are the EECS classes that will be available this Fall?
373,18,371,chain,47,1,1,0.2690476190476191,21.5,Which upper-level EECS classes are offered this fall?
374,18,371,chain,47,0,1,0.5952380952380953,21.5,Which upper-level EECS classes can I take this fall?
375,18,373,chain,48,1,1,0.6324404761904762,45,Which EECS classes are considered upper-level this fall?
376,18,373,chain,48,1,1,0.7154040404040404,45,"Of the EECS classes offered this fall, which are considered upper-level?"
377,18,376,chain,49,1,1,0.6483134920634921,91,Which EECS classes offered this fall are considered upper-level?
378,18,376,chain,49,1,1,0.7708333333333334,91,This fall are there any EECS classes considered upper-level?
379,18,378,chain,50,1,1,0.7944444444444444,0,Are any of the EECS classes this fall considered upper-level?
380,18,378,chain,50,1,1,0.5906746031746032,0,Are any EECS classes considered upper-level being offered this fall?
381,19,19,chain,51,1,1,0.2690476190476191,16,"Before taking 280, which courses do I need?"
382,19,19,chain,51,1,1,0.9583333333333334,16,What are the pre-requisites for 280?
383,19,381,chain,47,1,1,0.2690476190476191,0,Which courses do I need before taking 280
384,19,381,chain,47,1,1,0.9375,0,What are the pre requisite courses for 280
385,19,384,chain,48,1,1,0.884090909090909,36.5,What are the required completed courses in order to take 280?
386,19,384,chain,48,1,1,0.11974206349206354,36.5,What courses do I need to take before taking 280?
387,19,385,chain,49,1,1,0.893939393939394,56,"In order to take 280, what courses are required to be completed?"
388,19,385,chain,49,1,1,0.8363636363636364,56,Which courses must be completed to be able to take 280?
389,19,387,chain,50,1,1,0.8576388888888888,13,What courses are required in order to take 280?
390,19,387,chain,50,1,1,0.8392857142857143,13,What courses must be completed to take 280?
391,20,20,chain,51,1,1,0.6636904761904762,41,"Next semester, which classes are Dr. DeOrio teaching?"
392,20,20,chain,51,1,0,0.8365384615384616,41,What's the list of classes Dr. DeOrio is the professor of next semester?
393,20,391,chain,47,1,0,0.44464285714285723,24.5,Which classes are Dr. DeOrio teaching next semester?
394,20,391,chain,47,1,0,0.7986111111111112,24.5,Which classes will Dr. DeOrio will teach next semester?
395,20,393,chain,48,1,1,0.8194444444444444,28.5,Which classes are being taught by Dr. DeOrio next semester?
396,20,393,chain,48,1,1,0.8194444444444444,28.5,"For next semester, which classes are taught by Dr. DeOrio?"
397,20,396,chain,49,1,1,0.7986111111111112,115,Which classes are taught by Dr. DeOrio next semester?
398,20,396,chain,49,1,1,0.8194444444444444,115,Next semester are there any classes taught by Dr DeOrio?
399,20,398,chain,50,1,1,0.5050595238095238,12,Is Dr DeOrio teaching any classes next semester?
400,20,398,chain,50,1,1,0.6448412698412699,12,What classes will Dr DeOrio be teaching next semester?
401,1,1,examples-lexical,52,0,1,0.15863095238095232,27,Which professors teach EECS 280 in Fall 2016?
402,1,1,examples-lexical,52,1,1,0.2276785714285714,27,"In Fall 2016, how many professors teach EECS 280?"
403,1,1,examples-lexical,53,1,1,0.6273310023310024,140.5,Do you know the number of professors who teach EECS 280 in Fall 2016?
404,1,1,examples-lexical,53,1,1,0.7475503663003663,140.5,What is the number of professors I could choose from for EECS 280 in Fall 2016?
405,1,1,examples-lexical,54,1,1,0.6263888888888889,54,In the fall how many professors will teach EECS 280?
406,1,1,examples-lexical,54,1,1,0.7173659673659674,54,How many professors will be teaching EECS 280 in the fall of 2016?
407,1,1,examples-lexical,55,1,1,0.2276785714285714,0,"In Fall 2016, how many professors teach EECS 280?"
408,1,1,examples-lexical,55,1,1,0.5953088578088578,0,What's the number of professors who teach EECS 280 in Fall 2016?
409,1,1,examples-lexical,56,0,1,0.5487103174603175,0,What professors teach EECS 280 in the fall of 2016
410,1,1,examples-lexical,56,0,1,0.73243006993007,0,Who are the professors that teach EECS 280 in the fall of 2016
411,2,2,examples-lexical,52,1,1,0.44134615384615383,20.5,"If I need to fulfill the capstone requirement, what's the easiest class I can take?"
412,2,2,examples-lexical,52,1,1,0.42424242424242425,20.5,What's the easiest class to take to fulfill the capstone requirement?
413,2,2,examples-lexical,53,1,1,0.7341386554621848,53.5,"I need to take an easy class to fulfill the capstone requirement, which one should it be?"
414,2,2,examples-lexical,53,1,1,0.666540404040404,53.5,What easy class can I take that will fulfill the capstone requirement?
415,2,2,examples-lexical,54,1,1,0.8194444444444444,43,Which class is easier for me to fulfill capstone requirement?
416,2,2,examples-lexical,54,1,1,0.7628968253968255,43,What class will make fulfilling the capstone requirement easier?
417,2,2,examples-lexical,55,1,1,0.2976398601398601,43,"To fulfill the capstone requirement, what's the easiest class I can take?"
418,2,2,examples-lexical,55,1,1,0.36043123543123545,43,Which class is the easiest I can take to fulfill the capstone requirement?
419,2,2,examples-lexical,57,1,1,0.4732226107226107,123,What would be the easiest class to take to fulfill the capstone requirement?
420,2,2,examples-lexical,57,1,1,0.49245337995337995,123,Which class is the easiest class to take to fulfill the capstone requirement?
421,3,3,examples-lexical,58,1,0,0.5456349206349206,0,What amount of time has EECS 280 been offered?
422,3,3,examples-lexical,58,0,1,0.7380952380952381,0,For what duration has EECS been offered?
423,3,3,examples-lexical,52,1,1,0.12738095238095232,12.5,For how long has EECS 280 been offered?
424,3,3,examples-lexical,52,1,1,0.7038690476190477,12.5,How long has the school been offering EECS 280?
425,3,3,examples-lexical,53,0,1,0.3814484126984128,77.5,Has EECS 280 been offered for a long time?
426,3,3,examples-lexical,53,0,1,0.7380952380952381,77.5,How long ago was EECS 280 offered?
427,3,3,examples-lexical,54,1,1,0.12738095238095232,44,For how long has EECS 280 been offered?
428,3,3,examples-lexical,54,1,1,0.8392857142857143,44,How many years have they offered EECS 280?
429,3,3,examples-lexical,55,1,1,0.5654761904761905,24.5,EECS 280 has been offered for how long?
430,3,3,examples-lexical,55,1,1,0.0,24.5,How long has EECS 280 been offered?
431,4,4,examples-lexical,53,1,1,0.3592261904761905,30.5,Do you know who is teaching MDE classes this winter?
432,4,4,examples-lexical,53,0,1,0.34404761904761905,30.5,Is anyone teaching MDE classes this winter?
433,4,4,examples-lexical,52,1,1,0.2666666666666666,33,"This winter, who is teaching MDE classes?"
434,4,4,examples-lexical,52,1,1,0.6032738095238095,33,Which teacher is doing MDE classes this winter?
435,4,4,examples-lexical,54,1,0,0.884090909090909,35.5,Can you tell em who will teach MDE class this winter?
436,4,4,examples-lexical,54,1,1,0.7395833333333334,35.5,This winter who is going to teach MDE classes?
437,4,4,examples-lexical,55,1,1,0.6542658730158731,27,MDE classes this winter are being taught by who?
438,4,4,examples-lexical,55,1,1,0.2666666666666666,27,"This winter, who is teaching MDE classes?"
439,4,4,examples-lexical,57,1,1,0.7380952380952381,19.5,Who will be teaching MDE this winter?
440,4,4,examples-lexical,57,1,1,0.6406746031746032,19.5,Who is the teacher for the MDE classes this winter?
441,5,5,examples-lexical,53,0,1,0.47184343434343434,0,Has Dr. Peter Chen taught any other classes in the past?
442,5,5,examples-lexical,53,0,1,0.6513888888888889,0,Did Dr. Peter Chen teach other classes in the past?
443,5,5,examples-lexical,52,1,1,0.31726190476190474,0,Which classes has Dr. Peter Chen taught before?
444,5,5,examples-lexical,52,1,1,0.6032738095238095,0,Which classes has Dr. Peter Chan taught previously?
445,5,5,examples-lexical,58,1,1,0.21448412698412703,53,What courses has Dr. Peter Chen taught in the past?
446,5,5,examples-lexical,58,1,1,0.11974206349206354,53,Which classes has Dr. Peter Chen taught in the past?
447,5,5,examples-lexical,54,1,1,0.825,0,which classes has Dr.Chen taught before?
448,5,5,examples-lexical,54,1,1,0.8722222222222222,0,Could you tell me what classes Dr.Chen has taught before?
449,5,5,examples-lexical,55,1,1,0.472718253968254,23.5,Dr. Peter Chen taught which classes in the past?
450,5,5,examples-lexical,55,1,1,0.31726190476190474,23.5,Which classes has Dr. Peter Chen taught previously?
451,6,6,examples-lexical,57,1,1,0.07458791208791207,32,Which classes do I need to take in order to declare a major in EECS?
452,6,6,examples-lexical,57,1,1,0.19340659340659347,32,"In order to declare a major in EECS, which classes do I need to take?"
453,6,6,examples-lexical,59,1,1,0.29139194139194136,0,In order to declare a major in EECS what classes would I need to take?
454,6,6,examples-lexical,59,1,1,0.5151556776556776,0,Which classes do I have to take for me to declare a major in EECS?
455,6,6,examples-lexical,60,1,1,0.41786616161616164,31,"To declare a major in EECS, what classes must I take?"
456,6,6,examples-lexical,60,1,1,0.40119047619047615,31,What classes are necessary to declare a major in EECS?
457,6,6,examples-lexical,61,1,1,0.32095959595959594,25.5,What classes are required in order to declare a major in EECS?
458,6,6,examples-lexical,61,1,1,0.07458791208791207,25.5,Which classes do I need to take in order to declare a major in EECS?
459,6,6,examples-lexical,62,1,1,0.1412878787878788,17,"To declare a major in EECS, what classes do I need to take?"
460,6,6,examples-lexical,62,1,1,0.11881868131868134,17,"In order to declare a major in EECS, what classes do I need to take?"
461,7,7,examples-lexical,57,1,1,0.2690476190476191,36,"On Mondays and Wednesdays, can I take 280?"
462,7,7,examples-lexical,57,1,1,0.5737103174603175,36,Can I take 280 on days like Monday and Wednesday?
463,7,7,examples-lexical,61,1,1,0.6264880952380953,26,Is 280 available to take on Mondays and Wednesdays?
464,7,7,examples-lexical,61,1,1,0.45396825396825397,26,Am I able to take 280 on Mondays and Wednesdays?
465,7,7,examples-lexical,60,1,1,0.5339285714285714,55,Is 280 available on Mondays and Wednesdays?
466,7,7,examples-lexical,60,1,1,0.9642857142857143,55,Is 280 available as a Monday/Wednesday class?
467,7,7,examples-lexical,62,1,1,0.44464285714285723,0,May I have 280 on Mondays and Wednesdays?
468,7,7,examples-lexical,62,1,1,0.2690476190476191,0,"On Mondays and Wednesdays, can I take 280?"
469,7,7,examples-lexical,59,1,1,0.7631944444444444,27,Is 280 available to take on both Mondays and Wednesdays?
470,7,7,examples-lexical,59,1,1,0.5110479797979799,27,Will I be able to take 280 on Mondays and Wednesdays?
471,8,8,examples-lexical,57,1,1,0.4039682539682539,0,Which courses are useful to take before taking EECS 280?
472,8,8,examples-lexical,57,1,1,0.35116550116550116,0,Can you tell me some useful courses to take before taking EECS 280?
473,8,8,examples-lexical,63,1,1,0.7131313131313132,0,What are the best classes to take before starting EECS 280?
474,8,8,examples-lexical,63,1,1,0.6854797979797979,0,Are there any good courses to take before enrolling in EECS 280?
475,8,8,examples-lexical,61,1,1,0.6205357142857143,16,What courses are useful to take before EECS 280?
476,8,8,examples-lexical,61,1,1,0.7000291375291375,16,What are some of the useful courses I should take before EECS 280?
477,8,8,examples-lexical,59,1,1,0.48832070707070707,73.5,Which courses would be useful to take before taking EECS 280?
478,8,8,examples-lexical,59,1,1,0.8253205128205128,73.5,Before I take EECS 280 what other courses would be useful to have?
479,8,8,examples-lexical,62,1,1,0.48832070707070707,19,Which courses would be useful to take before taking EECS 280?
480,8,8,examples-lexical,62,1,1,0.5568473193473193,19,Are there courses that would be useful to take before taking EECS 280?
481,9,9,examples-lexical,61,1,1,0.23749999999999996,25,What courses are worth three credits?
482,9,9,examples-lexical,61,1,1,0.44464285714285723,25,Which of the courses are worth three credits?
483,9,9,examples-lexical,60,1,1,0.9,16.5,What are the 3-credit courses?
484,9,9,examples-lexical,60,1,1,0.8705357142857143,16.5,For which classes could I earn three credits?
485,9,9,examples-lexical,59,1,1,0.23749999999999996,16.5,What courses are worth three credits?
486,9,9,examples-lexical,59,1,1,0.4333333333333333,16.5,Which classes are worth three credits?
487,9,9,examples-lexical,62,0,1,0.693452380952381,94.5,"Out of the courses, how many are worth three credits?"
488,9,9,examples-lexical,62,1,1,0.23749999999999996,94.5,What courses are worth three credits?
489,9,9,examples-lexical,64,1,1,0.9583333333333334,13.5,What courses offer 3 credit hours?
490,9,9,examples-lexical,64,1,1,0.7875,13.5,Which classes give three credits?
491,10,10,examples-lexical,61,1,1,0.3640873015873016,0,Is Professor Stout the only teacher who teaches Algorithms?
492,10,10,examples-lexical,61,1,1,0.29464285714285715,0,Is the only person who teaches Algorithms Professor Stout?
493,10,10,examples-lexical,60,1,1,0.7833333333333334,0,Does only Professor Stout teach Algorithms?
494,10,10,examples-lexical,60,1,1,0.7381313131313131,0,is there any other person besides Professor Stout who teaches Algorithms?
495,10,10,examples-lexical,59,1,1,0.7944444444444444,33.5,Is there another person besides Professor Stout that teaches Algorithms?
496,10,10,examples-lexical,59,1,1,0.8511904761904762,33.5,Does anyone teach Algorithms besides Professor Stout?
497,10,10,examples-lexical,62,1,1,0.37619047619047624,20,"Professor Stout is the only person who teaches Algorithms, correct?"
498,10,10,examples-lexical,62,1,1,0.5360139860139861,20,Is it true that Professor Stout is the only person who teaches Algorithms?
499,10,10,examples-lexical,64,1,1,0.7118055555555556,0,Is the only one that teaches Algorithms Professor Stout?
500,10,10,examples-lexical,64,1,1,0.7306547619047619,0,Is Dr. Stout the only teacher of Algorithms?
501,11,11,examples-lexical,65,1,1,0.18988095238095232,0,Which MDE classes are offered this winter?
502,11,11,examples-lexical,65,1,1,0.4565476190476191,0,What MDE courses are offered this winter?
503,11,11,examples-lexical,66,1,1,0.5863095238095238,29.5,Which MDE classes are being offered this winter?
504,11,11,examples-lexical,66,1,1,0.4565476190476191,29.5,What MDE courses are offered this winter?
505,11,11,examples-lexical,67,1,1,0.7628968253968255,17.5,What MDE classes will be offered over the winter?
506,11,11,examples-lexical,67,1,1,0.6032738095238095,17.5,Which MDE classes are offered over the winter?
507,11,11,examples-lexical,68,1,1,0.18988095238095232,0,Which MDE classes are offered this winter?
508,11,11,examples-lexical,68,1,1,0.7410714285714286,0,The MDE classes this winter what are they?
509,11,11,examples-lexical,69,1,1,0.5178571428571429,0,What MDE classes are offered during the winter semester?
510,11,11,examples-lexical,69,1,1,0.6949404761904762,0,What MDE classes can be taken this winter?
511,12,12,examples-lexical,67,1,1,0.7333333333333334,17.5,What upper-level classes have four credits?
512,12,12,examples-lexical,67,1,1,0.7333333333333334,17.5,What upper-level classes offer four credits?
513,12,12,examples-lexical,66,1,1,0.23749999999999996,23.5,What upper-level classes are four credits?
514,12,12,examples-lexical,66,1,1,0.6708333333333334,23.5,What upper-level courses are four credits?
515,12,12,examples-lexical,65,1,1,0.5791666666666666,46,Which upper-level courses are four credits?
516,12,12,examples-lexical,65,1,1,0.5791666666666666,46,Which upper-level classes offer four credits?
517,12,12,examples-lexical,68,1,1,0.23749999999999996,57.5,What upper-level classes are four credits?
518,12,12,examples-lexical,68,1,1,0.8131944444444444,57.5,The upper-levels classes that are four credits what are they?
519,12,12,examples-lexical,69,1,1,0.84375,11.5,Which classes in the upper-level are 4 credits?
520,12,12,examples-lexical,69,1,1,0.4565476190476191,11.5,Which upper-level classes are worth four credits?
521,13,13,examples-lexical,67,1,1,0.825,0,Is there a lab for 280?
522,13,13,examples-lexical,67,1,1,0.875,0,Would there be a 280 lab?
523,13,13,examples-lexical,65,1,1,0.3208333333333333,31,Will 280 have a lab?
524,13,13,examples-lexical,65,1,1,0.825,31,Is there a lab for 280?
525,13,13,examples-lexical,66,1,1,0.7833333333333334,20.5,Does the class 280 have lab?
526,13,13,examples-lexical,66,1,1,0.37976190476190474,20.5,Does 280 have a lab as well?
527,13,13,examples-lexical,68,0,1,0.5916666666666667,48.5,What lab does 280 have?
528,13,13,examples-lexical,68,0,1,0.5916666666666667,48.5,Which lab does 280 have?
529,13,13,examples-lexical,69,1,1,0.8511904761904762,10.5,Is there a lab that accompanies 280?
530,13,13,examples-lexical,69,1,1,0.8576388888888888,10.5,Do you have to take a lab with 280?
531,14,14,examples-lexical,67,1,1,0.8511904761904762,20,Who is the teacher for EECS 280?
532,14,14,examples-lexical,67,1,1,0.9131944444444444,20,What is the teacher's name for  EECS 280?
533,14,14,examples-lexical,66,1,1,0.6416666666666666,24.5,What teacher teaches EECS 280?
534,14,14,examples-lexical,66,1,0,0.8511904761904762,24.5,Do you know who teached EECS 280?
535,14,14,examples-lexical,65,1,1,0.7333333333333334,70.5,Who teaches the EECS 280 class?
536,14,14,examples-lexical,65,1,1,0.6416666666666666,70.5,Which instructor teaches EECS 280?
537,14,14,examples-lexical,68,1,1,0.8666666666666667,126,EECS 280 is taught by whom?
538,14,14,examples-lexical,68,1,1,0.8511904761904762,126,Who is the teacher of EECS 280?
539,14,14,examples-lexical,69,1,1,0.8511904761904762,12,Who is the professor for EECS 280?
540,14,14,examples-lexical,69,1,1,0.7333333333333334,12,Who teaches the EECS 280 class?
541,15,15,examples-lexical,66,1,0,0.23749999999999996,0,Do EECS 280 have morning classes?
542,15,15,examples-lexical,66,0,1,0.18988095238095232,0,When does EECS 280 have morning classes?
543,15,15,examples-lexical,67,1,1,0.7738095238095238,17.5,Are there morning classes for EECS 280?
544,15,15,examples-lexical,67,1,1,0.8705357142857143,17.5,Is there a morning class for EECS 280?
545,15,15,examples-lexical,68,1,1,0.4565476190476191,35.5,What morning classes does EECS 280 have?
546,15,15,examples-lexical,68,1,1,0.4565476190476191,35.5,Which morning classes does EECS 280 have?
547,15,15,examples-lexical,65,1,1,0.23749999999999996,52.5,Does EECS 280 have morning courses?
548,15,15,examples-lexical,65,1,1,0.8035714285714286,52.5,Are there any morning classes for EECS 280?
549,15,15,examples-lexical,69,0,1,0.8263888888888888,11.5,Are there any available morning classes for EECS 280?
550,15,15,examples-lexical,69,0,1,0.5791666666666666,11.5,Does EECS 280 offer morning classes?
551,16,16,examples-lexical,70,1,1,0.13640873015873015,15,Should I take EECS 280 and EECS 370 simultaneously?
552,16,16,examples-lexical,70,1,1,0.13640873015873015,15,Should I take EECS 280 and EECS 370 concurrently?
553,16,16,examples-lexical,71,1,1,0.4162774725274725,17.5,Is it a good idea to take EECS 280 and EECS 370 at the same time?
554,16,16,examples-lexical,71,1,1,0.5209498834498834,17.5,Should I take both EECS 280 and EECS 370 in the same semester?
555,16,16,examples-lexical,72,1,1,0.3225940725940726,24.5,Is it ok to take EECS 280 and EECS 370 at the same time?
556,16,16,examples-lexical,72,1,1,0.6178030303030304,24.5,Will I be ok taking EECS 280 and EECS 370 together?
557,16,16,examples-lexical,73,1,1,0.1743055555555556,58.5,Should I take EECS 280 and 370 at the same time?
558,16,16,examples-lexical,73,1,1,0.2843434343434343,58.5,"Should I, at the same time, take EECS 280 and EECS 370?"
559,16,16,examples-lexical,74,1,1,0.3225940725940726,18,Is it advisable to take EECS 280 and EECS 370 at the same time?
560,16,16,examples-lexical,74,0,1,0.2633741258741259,18,Is it possible take EECS 280 and EECS 370 at the same time?
561,17,17,examples-lexical,72,1,1,0.35656565656565653,0,Between EECS 378 Securities and EECS 280 UI  what is easier?
562,17,17,examples-lexical,72,1,1,0.6513888888888889,0,What is easiest EECS 378 Securities or EECS 280 UI
563,17,17,examples-lexical,70,1,1,0.281060606060606,0,"Between EECS 378 Securities and EECS 280 UI, which is easier?"
564,17,17,examples-lexical,70,1,1,0.22462121212121214,0,Which is easiest out of EECS 378 Securities and EECS 280 UI?
565,17,17,examples-lexical,71,1,1,0.49173742923742914,18,"Looking at EECS 378 Securities and EECS 280 UI, which is the easier course?"
566,17,17,examples-lexical,71,0,1,0.6626262626262626,18,Is the EECS 378 Securities class easier than EECS 280 UI?
567,17,17,examples-lexical,73,1,1,0.5145833333333334,83,"Which is easier, EECS 378 Securities or EECS 280 UI?"
568,17,17,examples-lexical,73,1,1,0.6626262626262626,83,"Which one is easiest, EECS 378 Securities or EECS 280 UI?"
569,17,17,examples-lexical,74,0,1,0.22462121212121214,48,"Out of EECS 378 Securities and eECS 280 UI, which is best?"
570,17,17,examples-lexical,74,1,1,0.6924242424242424,48,What is the easier option? EECS 378 Securities or EECS 280 UI?
571,18,18,examples-lexical,71,1,1,0.5316468253968254,20,What are the upper-level EECS classes being offered this Fall?
572,18,18,examples-lexical,71,1,1,0.7986111111111112,20,What upper-level EECS courses are scheduled for this Fall?
573,18,18,examples-lexical,72,1,1,0.7038690476190477,23,"This FAll, what upper level EECS classes are offered."
574,18,18,examples-lexical,72,1,0,0.7881944444444444,23,What upper level class for EECS are offered this Fall
575,18,18,examples-lexical,73,1,1,0.4709325396825397,0,Which upper-level classes in EECS are being offered this fall.
576,18,18,examples-lexical,73,1,1,0.7631313131313132,0,"What upper-level classes, in the fall, are being offered for EECS."
577,18,18,examples-lexical,70,1,1,0.13640873015873015,31.5,What upper-level EECS classes are being offered this Fall?
578,18,18,examples-lexical,70,1,1,0.3776785714285714,31.5,Which upper-level EECS classes are available this Fall?
579,18,18,examples-lexical,74,1,1,0.18601190476190474,27,"This fall, which upper-level EECS classes are being offered?"
580,18,18,examples-lexical,74,1,1,0.7316468253968255,27,What upper-level EECS classes could be taken this Fall?
581,19,19,examples-lexical,71,1,1,0.9583333333333334,11.5,What are the prerequisites for 280?
582,19,19,examples-lexical,71,0,1,0.6032738095238095,11.5,What classes should I take before taking 280?
583,19,19,examples-lexical,72,1,1,0.5487103174603175,16.5,Before I take 280 what do I need to take?
584,19,19,examples-lexical,72,1,1,0.49007936507936506,16.5,What classes before 280 do I need to take?
585,19,19,examples-lexical,70,1,1,0.6448412698412699,12,Which courses need to be taken before taking 280?
586,19,19,examples-lexical,70,1,1,0.84375,12,What courses are needed before I take 280?
587,19,19,examples-lexical,74,1,1,0.7380952380952381,0,Which courses are pre-requisite to taking 280?
588,19,19,examples-lexical,74,1,1,0.761904761904762,0,"Before taking 280, what classes must I complete?"
589,19,19,examples-lexical,73,1,1,0.7152777777777778,43.5,"Before taking course 280, which courses need I take?"
590,19,19,examples-lexical,73,1,1,0.33630952380952384,43.5,Do I need to take courses before taking 280?
591,20,20,examples-lexical,71,1,1,0.8194444444444444,0,What courses are being taught by Dr. DeOrio next semester?
592,20,20,examples-lexical,71,1,1,0.7666666666666666,0,What classes are being taught by Dr. DeOrio next semester?
593,20,20,examples-lexical,70,1,1,0.7038690476190477,22.5,Which classes will Dr. DeOrio be teaching next semester?
594,20,20,examples-lexical,70,1,1,0.6448412698412699,22.5,What classes will Dr. DeOrio be teaching next semester?
595,20,20,examples-lexical,72,0,1,0.6636904761904762,21.5,"This semester, what classes are Dr DeOrio teaching?"
596,20,20,examples-lexical,72,0,1,0.7767857142857143,21.5,Dr DeOrio is teaching which classes this semester?
597,20,20,examples-lexical,73,1,1,0.7098214285714286,56.5,Dr. DeOrio is teaching which classes next semester?
598,20,20,examples-lexical,73,1,1,0.3776785714285714,56.5,"Next semester, which classes is Dr. DeOrio teaching?"
599,20,20,examples-lexical,74,1,1,0.7723214285714286,44,Which classes will Dr. DeOrio instruct next semester?
600,20,20,examples-lexical,74,1,1,0.9,44,What is on Dr. DeOrios roster for the next term?
601,1,1,examples-mixed,75,1,1,0.2276785714285714,48.5,In fall 2016 how many professors teach EECS 280.
602,1,1,examples-mixed,75,1,1,0.42896825396825394,48.5,"During the 2016 fall, how many professors teach EECS 280"
603,1,1,examples-mixed,76,1,1,0.2276785714285714,36,"In Fall 2016, how many professors teach EECS 280?"
604,1,1,examples-mixed,76,1,1,0.6535353535353534,36,What's the number of professors teaching EECS 280 in Fall 2016?
605,1,1,examples-mixed,77,1,1,0.46559343434343425,24.5,"In the fall of 2016, how many professors teach EECS 280?"
606,1,1,examples-mixed,77,1,1,0.48832070707070707,24.5,During the fall of 2016 how many professors teach EECS 280?
607,1,1,examples-mixed,78,1,1,0.5960858585858585,159.5,How many professors will teach EECS 280 in the fall of 2016?
608,1,1,examples-mixed,78,1,1,0.696532634032634,159.5,EECS 280 courses will be taught by how many professors in fall 2016?
609,1,1,examples-mixed,79,1,1,0.7131313131313132,0,EECS 280 is taught by how many professors during Fall 2016?
610,1,1,examples-mixed,79,1,1,0.2276785714285714,0,"In Fall 2016, how many professors teach EECS 280?"
611,2,2,examples-mixed,75,1,1,0.2976398601398601,0,"To fulfill the capstone requirement, what's the easiest class I can take?"
612,2,2,examples-mixed,75,1,1,0.17558275058275047,0,Which is the easiest class I can take to fulfill the capstone requirement?
613,2,2,examples-mixed,76,1,1,0.2976398601398601,44.5,"To fulfill the capstone requirement, what's the easiest class I can take?"
614,2,2,examples-mixed,76,1,1,0.1563519813519813,44.5,The easiest class I can take to fulfill the capstone requirement is what?
615,2,2,examples-mixed,77,1,1,0.2976398601398601,66.5,"To fulfill the capstone requirement, what is the easiest class I can take?"
616,2,2,examples-mixed,77,1,1,0.6365509490509491,66.5,"If I have to fulfill the capstone requirement, what easy class can I take?"
617,2,2,examples-mixed,78,1,1,0.5895104895104896,271,What is the easiest courses I can take to complete the capstone requirement?
618,2,2,examples-mixed,78,1,1,0.6981351981351982,271,"To complete the capstone requirement, what would be the easiest class to take?"
619,2,2,examples-mixed,79,1,1,0.4997474747474747,36.5,"To fulfill the capstone requirement, what's the easiest class to take?"
620,2,2,examples-mixed,79,1,1,0.6457070707070707,36.5,What easy class can I take to fulfill the requirement for capstone?
621,3,3,examples-mixed,75,1,1,0.5654761904761905,48.5,EECS 280 has been offered for how long?
622,3,3,examples-mixed,75,1,1,0.13640873015873015,48.5,Exactly how long has EECS 280 been offered for?
623,3,3,examples-mixed,76,0,1,0.40922619047619047,30,How long has EECS 280 been open to students?
624,3,3,examples-mixed,76,1,1,0.5654761904761905,30,EECS 280 has been offered for how long?
625,3,3,examples-mixed,78,1,1,0.6826388888888889,0,The EECS 280 class how long has it been offered?
626,3,3,examples-mixed,78,1,1,0.5986111111111111,0,How long has the EECS 280 course been offered for?
627,3,3,examples-mixed,77,1,0,0.8503787878787878,85,What is the amount of time the EECS 280 has been offered?
628,3,3,examples-mixed,77,1,1,0.5654761904761905,85,EECS 280 has been offered for how long?
629,3,3,examples-mixed,79,1,1,0.5654761904761905,18.5,EECS 280 has been offered for how long?
630,3,3,examples-mixed,79,0,0,0.7944444444444444,18.5,Do you know hoe long EECS 280 has been offered?
631,4,4,examples-mixed,76,1,1,0.2666666666666666,21.5,"This winter, who is teaching MDE classes?"
632,4,4,examples-mixed,76,1,1,0.8576388888888888,21.5,MDE classed are being taught by who this winter?
633,4,4,examples-mixed,75,1,1,0.44464285714285723,38,Who will be teaching MDE classes this winter?
634,4,4,examples-mixed,75,1,1,0.2666666666666666,38,This winter who is teaching MDE classes?
635,4,4,examples-mixed,77,1,1,0.5967261904761905,0,"This winter, who is teaching the MDE classes?"
636,4,4,examples-mixed,77,1,1,0.5209325396825397,0,"When classes start this winter, who is teaching MDE classes?"
637,4,4,examples-mixed,78,1,1,0.44464285714285723,140.5,Who will be teaching MDE classes this winter?
638,4,4,examples-mixed,78,0,1,0.5339285714285714,140.5,Who is teaching MDE courses this fall?
639,4,4,examples-mixed,79,1,1,0.2666666666666666,71,"This winter, who is teaching MDE classes?"
640,4,4,examples-mixed,79,1,1,0.8194444444444444,71,The MDE classes are being taught by who this winter?
641,5,5,examples-mixed,76,1,1,0.601388888888889,0,Dr. Peter Chen has taught which classes in the past?
642,5,5,examples-mixed,76,1,1,0.19742063492063494,0,In the past what classes has Dr. Peter Chen taught?
643,5,5,examples-mixed,75,1,1,0.19742063492063494,43.5,In the past what classes has Dr. Peter Chen taught?
644,5,5,examples-mixed,75,1,1,0.11974206349206354,43.5,Which classes has Dr. Peter Chen taught in the past?
645,5,5,examples-mixed,77,1,0,0.6129703629703631,44,"Of the classes taught in the past, which ones have Dr. Peter Chen taught."
646,5,5,examples-mixed,77,1,1,0.41729797979797983,44,Do you know what classes Dr. Peter Chen taught in the past?
647,5,5,examples-mixed,78,1,1,0.5316468253968254,153,What courses has Dr. Peter Chen lectured in the past?
648,5,5,examples-mixed,78,1,1,0.4553661616161616,153,"Dr. Peter Chen, what classes has he taught in the past?"
649,5,5,examples-mixed,79,1,1,0.19742063492063494,52,In the past what classes has Dr. Peter Chen taught?
650,5,5,examples-mixed,79,1,1,0.47589285714285723,52,Which courses has Dr. Peter Chen taught before?
651,6,6,examples-mixed,80,1,1,0.45396825396825397,0,Which classes are required to declare a major in EECS?
652,6,6,examples-mixed,80,1,1,0.46559343434343425,0,What courses must I take to declare a major in EECS?
653,6,6,examples-mixed,81,1,1,0.6210858585858586,0,"For a major in EECS, what classes am I required to take?"
654,6,6,examples-mixed,81,1,1,0.6541035353535354,0,Declaring a major in EECS requires me to take which classes?
655,6,6,examples-mixed,82,1,1,0.11881868131868134,28.5,"In order to declare a major in EECS, what classes do I need to take?"
656,6,6,examples-mixed,82,1,1,0.07458791208791207,28.5,Which classes do I need to take in order to declare a major in EECS?
657,6,6,examples-mixed,83,1,1,0.8044871794871795,23,"I want to declare my major as EECS, what classes should I take?"
658,6,6,examples-mixed,83,0,1,0.6541035353535354,23,For a major in EECS what classes should I be taking?
659,6,6,examples-mixed,84,1,1,0.696590909090909,20,Which classes do I have to take to declare an EECS major?
660,6,6,examples-mixed,84,1,1,0.4796772875816993,20,"If I want to declare a major in EECS, then what classes to do I need to take?"
661,7,7,examples-mixed,80,1,1,0.5190476190476191,29.5,Could I take 280 Mondays and Wednesdays?
662,7,7,examples-mixed,80,1,1,0.4789682539682539,29.5,Is it possible to take 280 on Mondays and Wednesdays?
663,7,7,examples-mixed,81,0,1,0.47500000000000003,19.5,What days can I take 280?
664,7,7,examples-mixed,81,1,1,0.6541035353535354,19.5,On Mondays and Wednesdays would I be able to take 280?
665,7,7,examples-mixed,82,1,1,0.45396825396825397,90,Am I able to take 280 on Mondays and Wednesdays?
666,7,7,examples-mixed,82,1,0,0.5339285714285714,90,Is 280 takable on Mondays and Wednesdays?
667,7,7,examples-mixed,83,1,1,0.5339285714285714,14,Is 280 available on Mondays and Wednesdays?
668,7,7,examples-mixed,83,1,1,0.8928571428571428,14,On Monday and Wednesday is 280 offered?
669,7,7,examples-mixed,84,1,1,0.7628968253968255,26,On Mondays and Wednesday is 280 available to take?
670,7,7,examples-mixed,84,1,1,0.45396825396825397,26,Am I able to take 280 on Mondays and Wednesdays?
671,8,8,examples-mixed,81,1,1,0.7801573426573427,21.5,"I will be taking EECS 280, what courses should I take before it?"
672,8,8,examples-mixed,81,1,1,0.6379578754578754,21.5,Are there classes that would be useful for me to take before taking EECS 280?
673,8,8,examples-mixed,80,1,1,0.8869047619047619,31.5,Which classes prepare you for EECS 280?
674,8,8,examples-mixed,80,1,1,0.8222222222222222,31.5,What courses could I take to prepare for EECS 280?
675,8,8,examples-mixed,82,1,1,0.4039682539682539,127.5,Which courses are useful to take before taking EECS 280?
676,8,8,examples-mixed,82,1,1,0.34873737373737373,127.5,"Prior to taking EECS 280, what are some useful courses to take?"
677,8,8,examples-mixed,83,1,1,0.8830128205128205,44,Before I take EECS 280 what classes do you recommend that I take?
678,8,8,examples-mixed,83,1,1,0.7131313131313132,44,What are good classes to take before enrolling in EECS 280?
679,8,8,examples-mixed,84,1,1,0.4039682539682539,19.5,What courses are helpful to take before taking EECS 280?
680,8,8,examples-mixed,84,1,1,0.8613636363636363,19.5,Before I take EECS 280 which other courses should I take?
681,9,9,examples-mixed,81,1,1,0.7886280386280387,35.5,I would like to know the names of courses that are worth three credits.
682,9,9,examples-mixed,81,0,1,0.750058275058275,35.5,Could someone tell me what courses are available that are worth three credits?
683,9,9,examples-mixed,80,1,1,0.825,22.5,What courses give you three credits?
684,9,9,examples-mixed,80,0,1,0.95,22.5,What are some three-credit classes?
685,9,9,examples-mixed,82,1,1,0.825,0,What courses give you three credits?
686,9,9,examples-mixed,82,1,1,0.7380952380952381,0,Three credits are given for which courses?
687,9,9,examples-mixed,83,0,1,0.8722222222222222,16,What courses offered are a good value at three credits?
688,9,9,examples-mixed,83,0,1,0.7944444444444444,16,"Of the courses with three credits, which are worth taking?"
689,9,9,examples-mixed,84,1,1,0.6542658730158731,44,Are there any courses that are worth three credits?
690,9,9,examples-mixed,84,1,1,0.7833333333333334,44,Which three credit courses are there?
691,10,10,examples-mixed,81,1,1,0.8511904761904762,16.5,Does someone besides Professor Stout teach Algorithms?
692,10,10,examples-mixed,81,0,1,0.6916666666666667,16.5,Who besides Professor Stout teaches Algorithms?
693,10,10,examples-mixed,80,1,1,0.6291666666666667,33.5,Is Stout the only Algorithms instructor?
694,10,10,examples-mixed,80,1,1,0.9285714285714286,33.5,Do any professors besides Stout teach Algorithms?
695,10,10,examples-mixed,82,1,1,0.8705357142857143,60.5,Do any people besides Professor Stout teach Algorithms?
696,10,10,examples-mixed,82,1,1,0.8854166666666667,60.5,Does anyone teach teach Algorithms aside from Professor Stout?
697,10,10,examples-mixed,83,0,1,0.7380952380952381,0,Who else besides Professor Stout teaches Algorithms?
698,10,10,examples-mixed,83,0,1,0.8035714285714286,0,What other professors besides Professor Stout teaches Algorithms?
699,10,10,examples-mixed,84,0,1,0.8511904761904762,0,Does anyone beside Professor Stout teach Algorithms?
700,10,10,examples-mixed,84,0,1,0.5791666666666666,0,Who teaches Algorithms besides Professor Stout?
701,11,11,examples-mixed,85,1,1,0.18988095238095232,0,Which MDE classes are offered this winter?
702,11,11,examples-mixed,85,1,1,0.8503787878787878,0,What does the selection of MDE classes look like for this winter?
703,11,11,examples-mixed,86,1,1,0.2666666666666666,19,"This winter, what MDE classes are offered?"
704,11,11,examples-mixed,86,1,1,0.18988095238095232,19,Which MDE classes are offered this winter?
705,11,11,examples-mixed,87,1,1,0.44464285714285723,0,Which classes are offered this winter for MDE?
706,11,11,examples-mixed,87,1,1,0.4565476190476191,0,"This winter, which MDE classes are offered?"
707,11,11,examples-mixed,88,1,1,0.2666666666666666,14.5,"This winter, what MDE classes are offered?"
708,11,11,examples-mixed,88,1,1,0.41339285714285723,14.5,What classes are offered this winter for MDE?
709,11,11,examples-mixed,89,1,1,0.18988095238095232,72,Which MDE classes are offered this winter?
710,11,11,examples-mixed,89,1,1,0.8722222222222222,72,"Of all the MDE classes, which ones are in winter."
711,12,12,examples-mixed,86,1,1,0.23749999999999996,0,What upper-level classes are four credits?
712,12,12,examples-mixed,86,1,1,0.8154761904761905,0,What are the four credit upper-level classes?
713,12,12,examples-mixed,85,1,1,0.23749999999999996,34,What upper-level classes are four credits?
714,12,12,examples-mixed,85,1,1,0.7354166666666666,34,"Of all the upper-level classes, which ones are four credits?"
715,12,12,examples-mixed,87,1,1,0.7767857142857143,126.5,Which classes that are upper-level give four credits?
716,12,12,examples-mixed,87,1,1,0.7416666666666667,126.5,Which four credit classes are upper-level?
717,12,12,examples-mixed,88,1,1,0.7038690476190477,20.5,"Of all the upper-level classes, which are four credits?"
718,12,12,examples-mixed,88,1,1,0.7628968253968255,20.5,Are there classes that are four credits in upper-level?
719,12,12,examples-mixed,89,1,1,0.23749999999999996,30.5,What upper-level classes are four credits?
720,12,12,examples-mixed,89,1,1,0.8194444444444444,30.5,"Of all the upper-level classes, which ones have four credits?"
721,13,13,examples-mixed,86,1,1,0.8511904761904762,14,Is there a lab portion for 280?
722,13,13,examples-mixed,86,1,1,0.825,14,Is there a lab for 280?
723,13,13,examples-mixed,85,1,1,0.825,22.5,Is there a lab with 280?
724,13,13,examples-mixed,85,1,1,0.675,22.5,Does 280 include a lab?
725,13,13,examples-mixed,87,1,1,0.825,14.5,Is there a lab for 280?
726,13,13,examples-mixed,87,1,0,0.8705357142857143,14.5,Will there be a lab for the 280?
727,13,13,examples-mixed,88,1,1,0.825,11,Is there a lab for 280?
728,13,13,examples-mixed,88,1,1,0.825,11,"For 280, is there a lab?"
729,13,13,examples-mixed,89,1,1,0.7875,0,280 class has a lab?
730,13,13,examples-mixed,89,1,1,0.825,0,Is there a lab in 280?
731,14,14,examples-mixed,86,1,1,0.825,19.5,Who is the EECS 280 professor?
732,14,14,examples-mixed,86,1,1,0.7875,19.5,Who is teaching EECS 280?
733,14,14,examples-mixed,85,1,1,0.8511904761904762,14.5,Who is the teacher for EECS 280?
734,14,14,examples-mixed,85,1,1,0.8511904761904762,14.5,EECS 280 has who as a teacher?
735,14,14,examples-mixed,87,1,1,0.8511904761904762,39,Who is the teacher for EECS 280?
736,14,14,examples-mixed,87,1,1,0.8511904761904762,39,"For EECS 280, who is the teacher?"
737,14,14,examples-mixed,88,1,1,0.8511904761904762,0,Who is the teacher of EECS 280?
738,14,14,examples-mixed,88,1,1,0.8154761904761905,0,"Of the EECS classes, who teaches 280?"
739,14,14,examples-mixed,89,1,1,0.6416666666666666,32.5,What teacher teaches EECS 280?
740,14,14,examples-mixed,89,1,1,0.818452380952381,32.5,"Of all the teachers, which one teaches EECS 280?"
741,15,15,examples-mixed,86,1,1,0.7738095238095238,22.5,Are there morning classes in EECS 280?
742,15,15,examples-mixed,86,1,1,0.5720238095238095,22.5,Does EECS 280 have classes in the morning?
743,15,15,examples-mixed,85,1,1,0.7738095238095238,39.5,Is EECS 280 scheduled for morning classes?
744,15,15,examples-mixed,85,0,1,0.825,39.5,Is EECS 280 a morning class?
745,15,15,examples-mixed,87,1,1,0.7738095238095238,17.5,Are there morning classes for EECS 280?
746,15,15,examples-mixed,87,1,1,0.7738095238095238,17.5,"For EECS 280, are there morning classes?"
747,15,15,examples-mixed,88,1,1,0.7738095238095238,14,Are there morning classes for EECS 280?
748,15,15,examples-mixed,88,1,1,0.6032738095238095,14,Does EECS 280 have classes in the mornings?
749,15,15,examples-mixed,89,0,1,0.6916666666666667,49.5,Do morning classes have EECS 280?
750,15,15,examples-mixed,89,0,1,0.6916666666666667,49.5,What morning classes have EECS 280?
751,16,16,examples-mixed,90,1,1,0.37293956043956045,56,Would it be wise to take EECS 280 and EECS 370 at the same time?
752,16,16,examples-mixed,90,0,1,0.22408841158841158,56,Why shouldn't i take EECS 280 and EECS 370 at the same time?
753,16,16,examples-mixed,91,1,1,0.6535353535353534,31.5,Is it recommended to take both EECS 280 and EECS 370 concurrently?
754,16,16,examples-mixed,91,1,1,0.5867673992673993,31.5,Do you think I should take EECS 280 and EECS 370 in the same semester?
755,16,16,examples-mixed,92,1,1,0.5337752525252526,85.5,Is it recommended to take EECS 280 and EECS 370 together?
756,16,16,examples-mixed,92,1,1,0.514464701964702,85.5,Are EECS 280 and EECS 370 favorable courses to take at the same time?
757,16,16,examples-mixed,93,0,1,0.532321844821845,55.5,"Courses EECS 280 and EECS 370, can these be done at the same time?"
758,16,16,examples-mixed,93,0,1,0.4006524725274725,55.5,"I would like to take EECS 280 and  EECS 370 at the same time, can I?"
759,16,16,examples-mixed,94,1,1,0.42424242424242425,114,Should EECS 280 and EECS 370 be taken at the same time?
760,16,16,examples-mixed,94,1,1,0.6300449346405228,114,"Of the courses, are EECS 280 and EECS 370 ones that should be taken at the same time?"
761,17,17,examples-mixed,92,0,1,0.5813492063492064,74,Is EECS 378 Securities easier than EECS 280 UI?
762,17,17,examples-mixed,92,1,1,0.643543956043956,74,"Of the two classes, which is easier, EECS 378 Securities or EECS 280 UI?"
763,17,17,examples-mixed,91,0,1,0.6513888888888889,52.5,Is EECS 378 Securities less challenging than EECS 280 UI?
764,17,17,examples-mixed,91,1,1,0.4516733266733266,52.5,Between EECS 378 Securities and EECS 280 UI which is easier than the other?
765,17,17,examples-mixed,90,1,1,0.44002525252525254,60,"Between EECS 378 Securities and EECS 280 UI, which would be easier?"
766,17,17,examples-mixed,90,0,1,0.6696969696969697,60,Do you think EECS 378 Securities is easier than EECS 280 UI?
767,17,17,examples-mixed,93,1,1,0.3338383838383838,76,"EECS 378 Securities and EECS 280 UI, which one is easier?"
768,17,17,examples-mixed,93,1,1,0.6376262626262627,76,"What class is easier, EECS 378 Securities or EECS 280 UI?"
769,17,17,examples-mixed,94,1,1,0.09633838383838389,32.5,What is easier out of EECS 378 Securities and EECS 280 UI?
770,17,17,examples-mixed,94,1,1,0.6324404761904762,32.5,Is EECS 378 or EECS 280 UI easier?
771,18,18,examples-mixed,92,1,1,0.7173659673659674,0,"Of all the classes offered this Fall, which ones are upper-level EECS cLasses?"
772,18,18,examples-mixed,92,1,1,0.472718253968254,0,Are any upper-level EECS classes being offered this Fall?
773,18,18,examples-mixed,90,1,1,0.5205808080808081,0,"Of all the upper-level EECS classes, which are being offered this fall?"
774,18,18,examples-mixed,90,1,1,0.28144841269841275,0,"During this fall, which upper-level EECS classes are being offered?"
775,18,18,examples-mixed,91,1,1,0.8706845238095238,37.5,What are the names of the upper-level EECS classes that can be taken in the Fall?
776,18,18,examples-mixed,91,1,1,0.5571969696969696,37.5,Which upper-level EECS classes are being listed for the upcoming fall semester?
777,18,18,examples-mixed,93,1,1,0.6264880952380953,42.5,"In the Fall, what upper-level EECS classes are offered?"
778,18,18,examples-mixed,93,1,0,0.7858585858585859,42.5,"Upper-level EECS classes, what one's are offered in the Fall?"
779,18,18,examples-mixed,94,1,1,0.13640873015873015,23.5,What upper-level EECS classes are being offered this Fall?
780,18,18,examples-mixed,94,1,1,0.629574592074592,23.5,"Of the classes being offered this Fall, which ones are upper-level EECS classes?"
781,19,19,examples-mixed,90,1,1,0.19742063492063494,43,"Before taking 280, which courses do i need to take?"
782,19,19,examples-mixed,90,1,1,0.6464285714285714,43,Which courses are required before taking 280?
783,19,19,examples-mixed,91,1,1,0.8928571428571428,19.5,What courses are the prerequisites to 280?
784,19,19,examples-mixed,91,1,1,0.9230769230769231,19.5,Are there any courses I must have previously taken to enroll in 280?
785,19,19,examples-mixed,92,1,1,0.9166666666666667,0,What courses are required as a prerequisite to 280?
786,19,19,examples-mixed,92,1,1,0.8613636363636363,0,What courses must I take to be allowed to take 280?
787,19,19,examples-mixed,93,1,1,0.3338383838383838,0,"Before taking course 280, which courses do I need to take?"
788,19,19,examples-mixed,93,1,1,0.33422619047619045,0,What courses do I need to take before course 280?
789,19,19,examples-mixed,94,1,1,0.11974206349206354,25,What courses do I need to take before taking 280?
790,19,19,examples-mixed,94,1,1,0.8202214452214451,25,"Of all  the courses, which ones have to be taken before taking 280?"
791,20,20,examples-mixed,91,1,1,0.8503787878787878,0,Which of the classes are being taught by Dr. DeOrio next semester?
792,20,20,examples-mixed,91,1,1,0.7410714285714286,0,Dr. DeOrio is instructing which classes next semester?
793,20,20,examples-mixed,90,1,0,0.44464285714285723,38,Which classes are Dr. DeOrio teaching next semester?
794,20,20,examples-mixed,90,1,1,0.32242063492063494,38,"Over next semester, what classes is Dr. DeOrio teaching?"
795,20,20,examples-mixed,92,1,1,0.8429487179487178,73.5,Do you have a list of Dr. DeOrio's classes for next semester?
796,20,20,examples-mixed,92,1,1,0.8722527472527473,73.5,"Of all the classes next semester, which ones are being taught by Dr. DeOrio?"
797,20,20,examples-mixed,93,1,0,0.6826388888888889,70.5,"Dr. DeOrio, which classes is the professor teaching next semester?"
798,20,20,examples-mixed,93,1,1,0.3776785714285714,70.5,"Next semester, which classes is Dr. DeOrio teaching?"
799,20,20,examples-mixed,94,1,0,0.15863095238095232,0,Which classes is Dr. DeOrio teaching next semester?
800,20,20,examples-mixed,94,1,1,0.7993881118881119,0,"Of all of the classes next semester, which ones are Dr. DeOrio teaching?"
801,423,423,dialogue,95,1,1,0.9166666666666667,25,It is great.
802,423,423,dialogue,95,1,1,0.9375,25,"It is great, indeed."
803,423,423,dialogue,96,1,1,1.0,9.5,Super!
804,423,423,dialogue,96,1,1,1.0,9.5,Fantastic!
805,423,423,dialogue,97,1,1,0.9166666666666667,5.5,That is great!
806,423,423,dialogue,97,1,1,0.9375,5.5,"Wow, that's great!"
807,423,423,dialogue,98,1,1,1.0,17.5,That's awesome!
808,423,423,dialogue,98,1,1,0.7083333333333334,17.5,Wow thats great!
809,423,423,dialogue,99,1,1,1.0,17.5,"Ok, wonderful"
810,423,423,dialogue,99,1,1,1.0,17.5,Glad to hear it.
811,424,424,dialogue,95,0,1,0.7291666666666667,38,When did you graduate?
812,424,424,dialogue,95,1,0,0.8869047619047619,38,Which year do you completed your graduation?
813,424,424,dialogue,97,1,1,1.0,7.5,What is your graduation date?
814,424,424,dialogue,97,1,1,0.6708333333333334,7.5,When do you expect to graduate?
815,424,424,dialogue,100,0,1,0.7125,0,Do you graduate in the Spring?
816,424,424,dialogue,100,0,1,0.7125,0,Do you graduate in the Fall?
817,424,424,dialogue,99,0,1,0.8375,0,What year did you graduate?
818,424,424,dialogue,99,0,1,1.0,0,How long ago was your graduation?
819,424,424,dialogue,98,1,1,0.875,62.5,When are you graduating?
820,424,424,dialogue,98,1,1,0.9375,62.5,When is your graduation?
821,425,425,dialogue,95,1,1,0.7125,23,I thank you for your help.
822,425,425,dialogue,95,1,1,0.8511904761904762,23,It is great to get your help.
823,425,425,dialogue,96,1,1,0.8666666666666667,0,Fantastic! Your help is much appreciated!
824,425,425,dialogue,96,1,1,0.8375,0,Sounds good. Thanks for helping!
825,425,425,dialogue,97,1,1,0.7595238095238095,9,Thank you so much for your help!
826,425,425,dialogue,97,1,1,0.7916666666666667,9,I appreciate your help.
827,425,425,dialogue,101,1,1,0.9147727272727273,32,that is great i couldn't have done it without your help
828,425,425,dialogue,101,1,1,0.825,32,"great, i really appreciate your help"
829,425,425,dialogue,99,1,1,0.8375,24,Your help is much appreciated!
830,425,425,dialogue,99,1,1,0.9375,24,Thank you for helping!
831,426,426,dialogue,95,0,1,0.7833333333333334,16.5,EECS 441 is in which class?
832,426,426,dialogue,95,0,1,0.825,16.5,Which class belongs to EECS 441?
833,426,426,dialogue,96,1,1,0.8511904761904762,17.5,What do you study in EECS 441?
834,426,426,dialogue,96,0,1,0.7595238095238095,17.5,Is EECS 441 in the humanities building?
835,426,426,dialogue,97,1,1,0.5339285714285714,0,What kind of class is EECS 441?
836,426,426,dialogue,97,1,1,0.625,0,EECS 441 is what class?
837,426,426,dialogue,99,0,1,0.47500000000000003,21,In which class is EECS 441?
838,426,426,dialogue,99,0,1,0.7375,21,Is this class EECS 441?
839,426,426,dialogue,98,1,1,0.7375,108.5,EECS 441 is which class?
840,426,426,dialogue,98,1,1,0.7875,108.5,Whats the EECS 441 class?
841,427,427,dialogue,95,1,1,0.5339285714285714,0,Trying to choose classes makes me frustrated
842,427,427,dialogue,95,1,1,0.5696428571428571,0,Trying to choose classes leads to frustration
843,427,427,dialogue,96,1,1,0.8994076797385621,40,I'm tired of going through classes and trying to choose ones that fit my schedule and major
844,427,427,dialogue,96,1,1,0.9722222222222222,40,"Choosing classes is ridiculous, it makes me so upset"
845,427,427,dialogue,97,0,1,0.825,11.5,Are you frustrated with choosing classes?
846,427,427,dialogue,97,0,1,0.95,11.5,Does choosing classes frustrate you?
847,427,427,dialogue,99,1,1,0.9375,36,Choosing classes is frustrating.
848,427,427,dialogue,99,1,1,0.95,36,The frustration of choosing classes.
849,427,427,dialogue,98,1,1,0.95,37.5,Choosing classes is so frustrating.
850,427,427,dialogue,98,1,1,0.47500000000000003,37.5,Trying to choose classes is frustrating.
851,428,428,dialogue,102,1,1,0.6032738095238095,35,"485, 492 and 494 are included in some"
852,428,428,dialogue,102,1,1,0.6032738095238095,35,"Inclusion for some are 485, 492 and 494"
853,428,428,dialogue,103,0,1,0.34404761904761905,0,"Some may include 485, 492 and 494."
854,428,428,dialogue,103,0,0,0.693452380952381,0,"485, 492, and 494 a some of the numbers included."
855,428,428,dialogue,104,1,1,0.4333333333333333,20.5,"Some have 485, 492 and 494"
856,428,428,dialogue,104,1,1,0.5952380952380953,20.5,"Some include the following: 485, 492 and 494"
857,428,428,dialogue,105,0,1,0.47500000000000003,49,"This includes 485, 492, and 494."
858,428,428,dialogue,105,0,1,0.6345238095238095,49,"Included in this are 485, 492, and 494."
859,428,428,dialogue,106,0,1,0.6032738095238095,31,"485, 492 and 494 are included in some."
860,428,428,dialogue,106,0,0,0.5696428571428571,31,"Certain also have 485, 492 and 494"
861,429,429,dialogue,102,1,1,0.7380952380952381,29.5,Do I have the requirements for EECS484?
862,429,429,dialogue,102,1,1,0.2666666666666666,29.5,"For EECS484, do I meet the prerequisite?"
863,429,429,dialogue,103,0,1,0.47500000000000003,20.5,What are the prerequisite for EECS484
864,429,429,dialogue,103,0,1,0.7354166666666666,20.5,"Of the prerequisites for EECS484, which ones do I meet?"
865,429,429,dialogue,104,1,1,0.8154761904761905,0,Have I completed the requirements for EECS484?
866,429,429,dialogue,104,1,1,0.8392857142857143,0,Do I have the prerequisites to take EECS484?
867,429,429,dialogue,106,1,0,0.5375,43.5,"For EECS484, do I meet prerequisite?"
868,429,429,dialogue,106,1,1,0.693452380952381,43.5,Do I meet the prior condition in regards to EECS484?
869,429,429,dialogue,107,1,1,0.5337752525252526,0,I want to know if I meet the prerequisite for EECS484.
870,429,429,dialogue,107,1,0,0.6032738095238095,0,Do the prerequisite for EECS484 met by me?
871,430,430,dialogue,102,1,1,0.6820436507936508,20.5,Is there a way to get credit for both?
872,430,430,dialogue,102,1,1,0.893939393939394,20.5,"If I took both, is there a way I could get credit?"
873,430,430,dialogue,103,1,1,0.761904761904762,39,Will I receive credit for both of them?
874,430,430,dialogue,103,0,1,0.578030303030303,39,If they're retuned can I get credit for both of them?
875,430,430,dialogue,104,1,1,0.7875,22.5,Or can both be credited?
876,430,430,dialogue,104,1,1,0.5190476190476191,22.5,Or can I receive credit for both?
877,430,430,dialogue,106,0,1,0.9375,0,"Rather, may I receive commendation because of both?"
878,430,430,dialogue,106,1,1,0.7858585858585859,0,Or is it possible that I can acquire credit for both?
879,430,430,dialogue,107,1,1,0.6464285714285714,142.5,Or can I be credited for both?
880,430,430,dialogue,107,1,0,0.8854166666666667,142.5,May being credited for both can be another option?
881,431,431,dialogue,102,1,1,0.6313762626262626,0,Are there upper level CS courses that you are looking for?
882,431,431,dialogue,102,1,1,0.8447712418300654,0,"Of the CS courses that you are looking for, do any of them need to be upper level?"
883,431,431,dialogue,103,0,1,0.47500000000000003,22.5,Which course are you looking for?
884,431,431,dialogue,103,1,1,0.8131944444444444,22.5,Can I help you find an upper level CS course?
885,431,431,dialogue,104,1,1,0.5339285714285714,22.5,Would you like upper level CS courses?
886,431,431,dialogue,104,1,1,0.5952380952380953,22.5,Are you interested in seeing upper level CS courses?
887,431,431,dialogue,106,0,0,0.6156746031746032,31,"In regards to courses, are you looking for level CS?"
888,431,431,dialogue,106,0,1,0.7380952380952381,31,"CS courses, are you searching for them?"
889,431,431,dialogue,105,1,1,0.6542658730158731,37.5,Do you want to find upper level CS courses?
890,431,431,dialogue,105,1,1,0.5363095238095238,37.5,Are you interested in upper level CS courses?
891,432,432,dialogue,102,0,0,0.12738095238095232,28,"I think I will take this class, no."
892,432,432,dialogue,102,1,1,0.7038690476190477,28,"No, this class is the one I will take."
893,432,432,dialogue,103,1,1,0.49007936507936506,25,This is the class I think I'll take!
894,432,432,dialogue,103,1,1,0.7881944444444444,25,"This is it, this is the class I'll take!"
895,432,432,dialogue,104,1,1,0.7395833333333334,23,"No, I believe I will enroll in this class!"
896,432,432,dialogue,104,1,1,0.7333333333333334,23,"No, I am taking this class."
897,432,432,dialogue,105,1,1,0.8511904761904762,24,I should sign up for this class!
898,432,432,dialogue,105,1,1,0.875,24,This is a class I want to take!
899,432,432,dialogue,106,1,1,0.5178571428571429,60.5,"Nope, I gather that I will take this class!"
900,432,432,dialogue,106,1,1,0.7038690476190477,60.5,"No, I envisage that I shall take this class!"
901,433,433,dialogue,108,1,1,0.8298611111111112,38,Do you have any course selection suggestions for me?
902,433,433,dialogue,108,1,1,0.9166666666666667,38,Of all the courses are there some you could suggest for me?
903,433,433,dialogue,109,1,1,0.9545454545454546,23.5,Can you help me choose which cources I would need most?
904,433,433,dialogue,109,0,1,0.9791666666666666,23.5,What cources do you think I need to take for my interests?
905,433,433,dialogue,110,1,1,0.9,0,Are there some courses that you could recommend for me?
906,433,433,dialogue,110,1,1,0.8154761904761905,0,Could you help me select my course?
907,433,433,dialogue,111,1,1,1.0,14.5,What courses should I take?
908,433,433,dialogue,111,1,1,0.7986111111111112,14.5,Do you have any suggestions about the course selection?
909,433,433,dialogue,112,1,1,0.5178571428571429,51.5,Could you give me some advice about selecting courses?
910,433,433,dialogue,112,1,1,0.8722222222222222,51.5,Do you have any advice for me concerning course selection?
911,434,434,dialogue,108,1,1,0.5246212121212122,20.5,"Don't worry, Techcomm and EECS 496 aren't too bad."
912,434,434,dialogue,108,1,1,0.5683080808080807,20.5,"Techcomm and EECS 496 aren't too bad, so don't worry."
913,434,434,dialogue,113,1,1,0.6731351981351982,0,"Don't worry about Techcomm and EECS 496, they are not too bad."
914,434,434,dialogue,113,1,1,0.6923659673659673,0,"Techcomm and EECS 496 should not worry you, they are not too bad."
915,434,434,dialogue,111,1,1,0.5246212121212122,0,"Don't worry, Techcomm and EECS 496 aren't too bad."
916,434,434,dialogue,111,0,1,0.5950757575757577,0,Techcomm and EECS 496 are easy. Don't worry about it.
917,434,434,dialogue,114,0,1,0.5456349206349206,27,Both Techcomm and EECS 496 are relatively easy courses.
918,434,434,dialogue,114,0,1,0.7238095238095239,27,Techcomm and EECS are fairly easy classes.
919,434,434,dialogue,112,0,1,0.8462121212121212,45,Techcomm and EECS are okay so they won't be a problem.
920,434,434,dialogue,112,1,1,0.875,45,Neither Techcomm nor EECS are hard so don't worry.
921,435,435,dialogue,108,0,1,0.4625,0,Should I take any other EECS classes?
922,435,435,dialogue,108,1,1,0.7131313131313132,0,"Of all the EECS classes, are there others I should take?"
923,435,435,dialogue,109,1,1,0.8064851814851816,32.5,Do you know of any other EECS classes that would be benificial to me?
924,435,435,dialogue,109,0,0,0.8270572263993318,32.5,Are there any other classes of EECS I need to take that would go with what I am wanting to study?
925,435,435,dialogue,114,1,1,0.6523809523809524,26.5,What other EECS classes should I take?
926,435,435,dialogue,114,1,1,0.4625,26.5,Should I take any other EECS classes?
927,435,435,dialogue,111,1,1,0.4625,12.5,Should I take any other EECS classes?
928,435,435,dialogue,111,1,1,0.6523809523809524,12.5,What other EECS classes should I take?
929,435,435,dialogue,112,1,1,0.8394522144522145,36.5,Can you tell me if there is another EECS class i should take?
930,435,435,dialogue,112,1,1,0.884090909090909,36.5,Is there another EECS class that I should sign up for?
931,436,436,dialogue,109,1,0,0.8572916666666667,34,Hello are there and classes that give 4 credits but have no labs to deal with?
932,436,436,dialogue,109,1,1,0.8475070949432405,34,Can you give me the name of any 4 credit classes that do not have any labs in them?
933,436,436,dialogue,112,1,1,0.693452380952381,0,Does anyone know of any 4 credit classes without labs?
934,436,436,dialogue,112,1,1,0.7498737373737373,0,"Hey, I;m looking for any 4 credit classes without labs."
935,436,436,dialogue,114,1,1,0.818452380952381,23.5,Which 4 credit classes don't have lab sessions?
936,436,436,dialogue,114,1,1,0.693452380952381,23.5,Do you know of any 4 credit classes without labs?
937,436,436,dialogue,111,1,1,0.7906746031746031,18.5,"Hello, which 4 credit classes don't have labs?"
938,436,436,dialogue,111,1,1,0.40922619047619047,18.5,Are there any 4 credit classes without lab sessions?
939,436,436,dialogue,115,1,1,0.8586829836829837,130.5,What are the names of 4 credit classes that don't require lab?
940,436,436,dialogue,115,0,1,0.953125,130.5,Is it possible to receive 4 credits for a class if there is no lab required?
941,437,437,dialogue,109,1,1,0.7694444444444445,0,What can I help you with today concerning your schedule?
942,437,437,dialogue,109,1,1,0.7104166666666667,0,What about your schedule do you need help with today?
943,437,437,dialogue,114,1,1,0.8020833333333334,0,How can I help you with your schedule today?
944,437,437,dialogue,114,1,1,0.7743055555555556,0,What help did you need with your schedule today?
945,437,437,dialogue,112,1,1,0.7801573426573427,42.5,How would you like me to help you with reference to your schedule?
946,437,437,dialogue,112,1,1,0.8472222222222222,42.5,"Pertaining to your schedule, how can I help you today?"
947,437,437,dialogue,111,1,1,0.33630952380952384,21,"Regarding your schedule, what would you like help with?"
948,437,437,dialogue,111,1,1,0.7708333333333334,21,What about your schedule do you need help with?
949,437,437,dialogue,116,1,1,0.8020833333333334,0,How may I help you with your schedule today?
950,437,437,dialogue,116,1,1,0.8736263736263736,0,Is there anything specifically I may help you with in regards to your schedule?
951,438,438,dialogue,117,1,1,0.7351190476190477,32.5,Where does my LSA advisor have signups for appointment?
952,438,438,dialogue,117,1,1,0.7628968253968255,32.5,Where is the signup sheet for my LSA Advisor?
953,438,438,dialogue,118,1,1,0.6094738594738596,0,Where do I need to go to get an appointment with my LSA advisor?
954,438,438,dialogue,118,1,1,0.638953081232493,0,"To get an appointment with my LSA advisor, where do I need to go to sign up?"
955,438,438,dialogue,119,1,1,0.4387820512820513,0,Will you tell me where i can sign up for an appointment with my LSA advisor?
956,438,438,dialogue,119,1,1,0.5717793257653938,0,I need to sign up for an appointment with my LSA advisor; will you tell me where I go?
957,438,438,dialogue,120,0,1,0.8514194139194139,51.5,Where would I be able to agree to a meeting with my LSA consultant?
958,438,438,dialogue,120,1,1,0.8514194139194139,51.5,Where would I be able to agree to a meeting with my LSA counselor?
959,438,438,dialogue,121,0,1,0.45396825396825397,33.5,How do I get an appointment with my LSA advisor?
960,438,438,dialogue,121,1,1,0.8154761904761905,33.5,Where are sign-ups for LSA advisor appointments?
961,439,439,dialogue,117,0,1,0.7881944444444444,33,EECS381 is rated significantly more difficult than EECS492 or EECS481.
962,439,439,dialogue,117,0,1,0.7707708957708957,33,"EECS492 and EECS481 are quite a bit easier than EECS381, which is extremely difficult."
963,439,439,dialogue,119,1,1,0.19187062937062935,31,EECS381 is rated as very hard but EECS492 and EECS481 are rated as medium.
964,439,439,dialogue,119,1,1,0.20972777222777225,31,"Although EECS381 is rated as very hard, EECS492 and EECS481 are rated as medium."
965,439,439,dialogue,118,1,1,0.34536713286713283,23.5,EECS381 is rated very hard while EECS492 and EECS481 are rated as medium.
966,439,439,dialogue,118,0,1,0.5895104895104896,23.5,"While CCSC 492 and EECS481 are rated medium, EECS381 is rated very hard."
967,439,439,dialogue,121,1,1,0.7944444444444444,60.5,EECS381 is much harder than medium rated EECS492 and 481.
968,439,439,dialogue,121,0,1,0.5709325396825398,60.5,EECS492 and EECS481 are not as hard as EECS381.
969,439,439,dialogue,120,1,1,0.6330710955710955,46,"EECS492 and EECS481 are appraised as medium, yet EECS381 is evaluated as hard."
970,439,439,dialogue,120,1,1,0.6330710955710955,46,"EECS492 and EECS481 are evaluated as medium, yet EECS381 is appraised as hard."
971,440,440,dialogue,117,1,1,0.6696969696969697,48,Web databases EECS 482 is a good supplement for Course EECS 388.
972,440,440,dialogue,117,1,1,0.8472222222222222,48,I would suggest Web Database EECS485 to supplement EECS 388.
973,440,440,dialogue,118,1,1,0.530871212121212,20,"Web Databases, EECS 485 is a good supplement to EECS 388."
974,440,440,dialogue,118,1,1,0.5939102564102564,20,"Web Databases, EECS 485 is good to take if you are already taking EECS 388."
975,440,440,dialogue,120,1,1,0.4003880718954248,40.5,"In the event that you are taking EECS 388, a great supplement would be Web Databases, EECS 485."
976,440,440,dialogue,120,1,1,0.4344416494668043,40.5,"On the off chance that you are taking EECS 388, a great supplement would be Web Databases, EECS 485."
977,440,440,dialogue,121,1,1,0.6448412698412699,78.5,EECS 388 has a good supplement in EECS 485.
978,440,440,dialogue,121,0,1,0.7000291375291375,78.5,"As Web Databases go, EECS 485 is a good supplement for EECS 388."
979,440,440,dialogue,119,1,1,0.6048611111111111,33,A good supplement to EECS 388 would be EECS 485.
980,440,440,dialogue,119,0,1,0.4847985347985348,33,"If you are taking Web Databases, EECS 485 is a good supplement to EECS 388."
981,441,441,dialogue,122,1,1,0.7124742002063983,0,I would be happy to answer questions if you stop by my office during the hours listed on the website.
982,441,441,dialogue,122,1,1,0.8538011695906433,0,Check the website for office hours during which I would be happy to answer any questions you might have.
983,441,441,dialogue,118,1,1,0.39670407636738914,19,"If you have any more questions, you can come to my office hours which are listed on the website."
984,441,441,dialogue,118,1,1,0.6202227382180943,19,"My office hours are listed on the website, and if you have any more question you can see me then."
985,441,441,dialogue,119,1,1,0.3929738562091503,24.5,"If you have further questions, you can come to my office during the hours listed on the website."
986,441,441,dialogue,119,1,1,0.34536713286713283,24.5,My office hours are listed on the website if you have further questions.
987,441,441,dialogue,120,1,1,0.7535689714482284,60,You can go to my available time recorded on the site in the event that you have any further inquiries.
988,441,441,dialogue,120,1,1,0.765747702589808,60,You can go to my available time recorded on the site on the off chance that you have any further inquiries.
989,441,441,dialogue,121,1,1,0.7608585858585858,46,"For any further questions, see me during my web-listed office hours."
990,441,441,dialogue,121,1,1,0.34536713286713283,46,My office hours are listed on the website if you have further questions.
991,442,442,dialogue,120,1,0,0.5602557530189108,0,"EECS 376 has an effectiveness rating of 1.91, yet remember that exclusive alludes to the workload, not the trouble of the work"
992,442,442,dialogue,120,1,0,0.5602557530189108,0,"EECS 376 has an effortlessness rating of 1.91, however remember that exclusive alludes to the workload, not the trouble of the work"
993,442,442,dialogue,121,0,1,0.8392857142857143,0,EECS 376 workload is easy and rated 1.91.
994,442,442,dialogue,121,0,1,0.6173201798201798,0,"With an easiness rating of 1.91, EECS 376's workload is not that hard."
995,442,442,dialogue,118,1,1,0.2970179738562092,26,"The easiness rating of 1.91 for EECS 376 refers to the workload, not the difficulty of the work."
996,442,442,dialogue,118,1,1,0.6390727124183007,26,"The easiness rating of 1.91 for EECS 376 does not refer to the difficulty, only to the workload."
997,442,442,dialogue,117,1,1,0.4852231102231102,74.5,"An easiness rating of 1.91 for EECS 376 only refers to workload, not difficulty."
998,442,442,dialogue,117,1,1,0.8259373925008601,74.5,"In reference to EECS376 and its rating of 1.91: Easiness ratings do not refer to difficulty, only workload."
999,442,442,dialogue,119,1,1,0.6088368153585546,55.5,"Although EECS 376 has an easiness rated of 1.91 based on the workload, the rating is not based on the difficulty of the work."
1000,442,442,dialogue,119,1,1,0.38107907636738914,55.5,"Based on the workload, EECS 376 has an easiness rating of 1.91, the difficulty of the work not withstanding."
1001,443,443,geoQuery,123,0,1,0.7125,0,what state is new orleans in?
1002,443,443,geoQuery,123,1,1,0.825,0,where can i find new orleans?
1003,443,443,geoQuery,124,1,1,0.7375,15,New Orleans is located where?
1004,443,443,geoQuery,124,1,1,0.8511904761904762,15,What is the location of New Orleans?
1005,443,443,geoQuery,125,1,1,0.7238095238095239,15,Where on a map is New Orleans?
1006,443,443,geoQuery,125,0,1,0.8576388888888888,15,"New Orleans is a state, where exactly is it?"
1007,443,443,geoQuery,126,1,1,0.6666666666666667,39,new orleans is where
1008,443,443,geoQuery,126,1,0,0.7916666666666667,39,location of new orleans
1009,443,443,geoQuery,127,0,1,0.9222222222222223,15,Find New Orleans on a map and point it out.
1010,443,443,geoQuery,127,1,1,0.7906746031746031,15,Where in the United States is New Orleans located?
1011,444,444,geoQuery,125,1,1,0.8154761904761905,0,"Iowa has a capital, what is it?"
1012,444,444,geoQuery,125,1,1,0.7125,0,Name the state capital of Iowa.
1013,444,444,geoQuery,123,1,1,0.8080357142857143,15,what city is the capital city of iowa?
1014,444,444,geoQuery,123,1,1,0.761904761904762,15,which city is the state capital of iowa?
1015,444,444,geoQuery,124,1,1,0.6291666666666667,8,The capital of Iowa is what?
1016,444,444,geoQuery,124,1,1,0.7238095238095239,8,Which city is the capital of Iowa?
1017,444,444,geoQuery,126,1,1,0.75,14.5,iowa capital is?
1018,444,444,geoQuery,126,1,1,0.9,14.5,does iowa have a capital
1019,444,444,geoQuery,127,1,1,0.8571428571428572,21.5,What city in Iowa is the capital?
1020,444,444,geoQuery,127,1,1,0.8348214285714286,21.5,Name the capital of the state of Iowa.
1021,445,445,geoQuery,124,1,1,0.8035714285714286,0,The most rivers are contained in which state?
1022,445,445,geoQuery,124,1,1,0.8705357142857143,0,The state with the most rivers is what?
1023,445,445,geoQuery,123,1,1,0.825,8.5,what state has the most rivers?
1024,445,445,geoQuery,123,1,1,0.8972222222222221,8.5,"of all 50 states, which one has the most rivers?"
1025,445,445,geoQuery,125,1,1,0.8972222222222221,23,"Out of all the states, which has the most rivers?"
1026,445,445,geoQuery,125,1,1,0.7986111111111112,23,Which state in the USA contains the most rivers?
1027,445,445,geoQuery,126,1,1,0.825,24,most rivers are in what state
1028,445,445,geoQuery,126,1,0,0.8511904761904762,24,the state with the most rivers are
1029,445,445,geoQuery,127,1,1,0.8972222222222221,23,The largest number of rivers are located in which state?
1030,445,445,geoQuery,127,1,0,0.9068181818181817,23,The most rivers are located in which of the United States?
1031,446,446,geoQuery,123,1,1,0.6708333333333334,16.5,how many rivers run through  missouri?
1032,446,446,geoQuery,123,0,1,0.6949404761904762,16.5,how many rivers begin and end in missouri?
1033,446,446,geoQuery,125,1,1,0.8576388888888888,8,"Missouri has a lot of rivers, exactly how many?"
1034,446,446,geoQuery,125,1,1,0.761904761904762,8,The state of missouri has how many rivers?
1035,446,446,geoQuery,126,1,1,0.5916666666666667,0,missouri has how many rivers?
1036,446,446,geoQuery,126,0,1,0.7375,0,are there rivers in missouri?
1037,446,446,geoQuery,127,1,1,0.5916666666666667,12,Missouri contains how many rivers?
1038,446,446,geoQuery,127,1,1,0.6684523809523809,12,"In the state of Missouri, how many rivers are there?"
1039,446,446,geoQuery,128,1,1,0.8705357142857143,78,What is the number of rivers in Missouri?
1040,446,446,geoQuery,128,1,1,0.6708333333333334,78,How many rivers does Missouri contain?
1041,447,447,geoQuery,123,1,1,0.4565476190476191,7,what is the capital city of maine?
1042,447,447,geoQuery,123,1,1,0.37976190476190474,7,which city is the capital of maine?
1043,447,447,geoQuery,124,1,1,0.39166666666666666,41,The capital of Maine is what?
1044,447,447,geoQuery,124,1,1,0.37976190476190474,41,Which city is the capital of Maine?
1045,447,447,geoQuery,125,1,1,0.8154761904761905,28,"Maine has a capital, what is it?"
1046,447,447,geoQuery,125,1,0,0.8830128205128205,28,"All the states in the USA has a capital, what is Maine's?"
1047,447,447,geoQuery,126,1,1,0.8333333333333334,36,manine capital is?
1048,447,447,geoQuery,126,1,1,0.825,36,Is there a capital of manine
1049,447,447,geoQuery,128,1,1,0.8613636363636363,163,Which city does the state of Maine call it's capital?
1050,447,447,geoQuery,128,1,1,0.6345238095238095,163,Can you tell me the capital of Maine?
1051,448,448,geoQuery,129,1,1,0.875,7.5,Texas has which rivers?
1052,448,448,geoQuery,129,1,1,0.825,7.5,Name all the rivers in Texas.
1053,448,448,geoQuery,130,0,1,0.5696428571428571,17.5,how many river are there in texas?
1054,448,448,geoQuery,130,0,0,0.95,17.5,texas have how many river ?
1055,448,448,geoQuery,131,1,0,0.8576388888888888,32.5,What is the name of the rivers in Texas?
1056,448,448,geoQuery,131,1,0,0.8972222222222221,32.5,Do you know the name of the rivers in Texas?
1057,448,448,geoQuery,132,1,0,0.9375,18.5,texas have which river?
1058,448,448,geoQuery,132,0,1,0.95,18.5,name the river of texas?
1059,448,448,geoQuery,133,0,1,0.37976190476190474,16.5,How many rivers are there in Texas?
1060,448,448,geoQuery,133,0,0,0.23749999999999996,16.5,Does rivers are there in Texas?
1061,449,449,geoQuery,129,1,1,0.6464285714285714,8.5,The longest river is in which state?
1062,449,449,geoQuery,129,1,1,0.7238095238095239,8.5,Name the state with the longest river.
1063,449,449,geoQuery,130,1,0,0.7333333333333334,29.5,longest river is in which state?
1064,449,449,geoQuery,130,0,0,0.825,29.5,biggest river is in which state?
1065,449,449,geoQuery,132,1,0,0.7333333333333334,21,longest river is in which state?
1066,449,449,geoQuery,132,1,0,0.7833333333333334,21,name the state with longest river?
1067,449,449,geoQuery,134,1,1,0.6464285714285714,31.5,The longest river is in which state?
1068,449,449,geoQuery,134,1,1,0.5456349206349206,31.5,"Of all the rivers, which state has the longest?"
1069,449,449,geoQuery,135,1,1,0.761904761904762,0,In what state is the longest river located?
1070,449,449,geoQuery,135,1,1,0.6464285714285714,0,The longest river resides in which state?
1071,450,450,geoQuery,129,1,1,0.8313131313131313,16,Austin is the name of a city in how many states?
1072,450,450,geoQuery,129,0,1,0.8194444444444444,16,Identify how many cities named Austin are in the states.
1073,450,450,geoQuery,131,0,1,0.8194444444444444,0,Of all the states how many cities are named austin?
1074,450,450,geoQuery,131,0,1,0.7708916083916084,0,"Austin is a city name, how many states have the same city name?"
1075,450,450,geoQuery,130,0,0,0.825,65,which states have city name austin
1076,450,450,geoQuery,130,0,0,0.8928571428571428,65,how much states city name is austin?
1077,450,450,geoQuery,132,0,0,0.793154761904762,29.5,austine is city is in how many states?
1078,450,450,geoQuery,132,0,1,0.8392857142857143,29.5,name the states that have cites name austin?
1079,450,450,geoQuery,133,0,0,0.34404761904761905,62.5,Austin have how many states have cites?
1080,450,450,geoQuery,133,0,0,0.7023809523809523,62.5,How many cites have does named Austin?
1081,451,451,geoQuery,129,1,1,0.7875,0,Wyoming has which high point?
1082,451,451,geoQuery,129,1,1,0.8363636363636364,0,"Of all the high points in Wyoming, which is the highest?"
1083,451,451,geoQuery,130,1,1,0.31726190476190474,0,which point is the high point of Wyoming ?
1084,451,451,geoQuery,130,1,1,0.6666666666666667,0,Wyoming high point is ?
1085,451,451,geoQuery,131,1,1,0.40922619047619047,227.5,Where is the high point of wyoming located at?
1086,451,451,geoQuery,131,1,1,0.23749999999999996,227.5,Name the high point of wyoming.
1087,451,451,geoQuery,132,1,1,0.6666666666666667,10,wyoming high point is ?
1088,451,451,geoQuery,132,1,1,0.23749999999999996,10,name the high point of wyoming?
1089,451,451,geoQuery,133,0,0,0.9,23.5,Does wyoming have high poing?
1090,451,451,geoQuery,133,0,0,0.34404761904761905,23.5,What does the high point of wyoming?
1091,452,452,geoQuery,129,1,1,0.7416666666666667,22,Maine's population density is what?
1092,452,452,geoQuery,129,1,1,0.623015873015873,22,Provide the population density of the state of Maine.
1093,452,452,geoQuery,130,0,0,0.75,27,maine population is ?
1094,452,452,geoQuery,130,1,1,0.27083333333333337,27,population density of maine is ?
1095,452,452,geoQuery,133,1,1,0.4833333333333334,0,What is the density of Maine population?
1096,452,452,geoQuery,133,1,1,0.7,0,Population of Maine density is what?
1097,452,452,geoQuery,134,1,1,0.6916666666666667,0,What is Maine's population density?
1098,452,452,geoQuery,134,1,1,0.30833333333333335,0,The population density of Maine is what?
1099,452,452,geoQuery,135,1,1,0.6464285714285714,27,How dense is the population of Maine?
1100,452,452,geoQuery,135,0,1,0.7308275058275059,27,"According to census, what is the population range of the state of Maine?"
1101,453,453,geoQuery,136,1,1,0.575,9,Austin is the capital of what state?
1102,453,453,geoQuery,136,1,1,0.7291666666666667,9,Austin capitalizes what state?
1103,453,453,geoQuery,137,1,1,0.575,44,Austin is the capital of what state?
1104,453,453,geoQuery,137,0,1,0.6636904761904762,44,The capital of Austin belongs to what state?
1105,453,453,geoQuery,138,1,1,0.6523809523809524,19,Austin is the capital of which state?
1106,453,453,geoQuery,138,1,1,0.7631944444444444,19,The city Austin is the Capital of which large state?
1107,453,453,geoQuery,139,1,1,0.575,45.5,Austin is the capital of what state?
1108,453,453,geoQuery,139,1,1,0.7380952380952381,45.5,In which state is the capital Austin?
1109,453,453,geoQuery,140,1,1,0.7440476190476191,9,Austin is the capitol of what state?
1110,453,453,geoQuery,140,1,1,0.575,9,What is Austin the state capital of?
1111,454,454,geoQuery,136,0,1,0.4565476190476191,14,"In alaska, what is the largest city?"
1112,454,454,geoQuery,136,1,0,0.44464285714285723,14,How big the the largest city in alaska?
1113,454,454,geoQuery,139,1,1,0.44464285714285723,0,The largest city in Alaska is what size?
1114,454,454,geoQuery,139,1,1,0.5459325396825396,0,What is the size of the largest city in Alaska?
1115,454,454,geoQuery,138,1,1,0.5950757575757577,18.5,How big is the largest city in the state of alaska?
1116,454,454,geoQuery,138,0,1,0.6178030303030304,18.5,How many square feet takes up the largest city in alaska?
1117,454,454,geoQuery,137,0,1,0.6464285714285714,27.5,What is the biggest city in Alaska?
1118,454,454,geoQuery,137,0,1,0.7833333333333334,27.5,What is Alaska's largest city?
1119,454,454,geoQuery,140,1,1,0.21904761904761907,9.5,In alaska how large is the largest city?
1120,454,454,geoQuery,140,1,1,0.3464285714285714,9.5,The largest city in alaska is how large?
1121,455,455,geoQuery,136,1,1,0.2690476190476191,24,"In new mexico, what is the highest point?"
1122,455,455,geoQuery,136,1,1,0.32242063492063494,24,What is considered the highest point in new mexico?
1123,455,455,geoQuery,138,1,1,0.4959325396825397,0,"In all of New Mexico, what's the highest point?"
1124,455,455,geoQuery,138,1,1,0.15863095238095232,0,Where is the highest point in New Mexico?
1125,455,455,geoQuery,137,1,1,0.6324404761904762,24,The highest point of New Mexico is what?
1126,455,455,geoQuery,137,1,1,0.7023809523809523,24,New Mexico's highest point is what?
1127,455,455,geoQuery,139,1,1,0.4276785714285714,19,Where in New Mexico is the highest point?
1128,455,455,geoQuery,139,1,1,0.4789682539682539,19,Where can the highest point in New Mexico be found?
1129,455,455,geoQuery,140,1,1,0.25476190476190474,10,The highest point in new mexico is what?
1130,455,455,geoQuery,140,1,1,0.4833333333333334,10,"In new mexico, the highest point is?"
1131,456,456,geoQuery,136,1,1,0.7306547619047619,27.5,"The delaware river runs through states, which ones?"
1132,456,456,geoQuery,136,0,1,0.18988095238095232,27.5,Where does the delaware river run through?
1133,456,456,geoQuery,137,1,1,0.6107142857142858,26,The Delaware River runs through what states?
1134,456,456,geoQuery,137,1,0,0.761904761904762,26,Name the states the Delaware River runs thr
1135,456,456,geoQuery,138,0,1,0.5110479797979799,18.5,How many states and which does the delaware river run through?
1136,456,456,geoQuery,138,1,1,0.8131944444444444,18.5,Can you name each state the delaware river runs through?
1137,456,456,geoQuery,139,1,1,0.6880952380952381,28,The Delaware river runs through which states?
1138,456,456,geoQuery,139,1,1,0.6708333333333334,28,Which states contain the Delaware river?
1139,456,456,geoQuery,140,1,1,0.7797619047619047,15.5,The deleware river runs through what states?
1140,456,456,geoQuery,140,1,1,0.5004960317460317,15.5,In what states does the deleware river run through?
1141,457,457,geoQuery,136,1,1,0.3640873015873016,0,"In the united states, what are the major cities?"
1142,457,457,geoQuery,136,1,0,0.6448412698412699,0,What are consider major cities in the United States?
1143,457,457,geoQuery,137,1,1,0.3592261904761905,0,Can you name the major cities of the United States?
1144,457,457,geoQuery,137,1,1,0.6107142857142858,0,The United States contains what major cities?
1145,457,457,geoQuery,138,1,1,0.6579045954045954,39,"Out of all the cities in the united states, what are the major ones?"
1146,457,457,geoQuery,138,1,0,0.833562271062271,39,Can you tell me the names of each major citie in the united states?
1147,457,457,geoQuery,139,1,1,0.3640873015873016,35,"In the United States, what are the major cities?"
1148,457,457,geoQuery,139,1,1,0.7174242424242424,35,"Of the cities in the United States, which are considered major cities?"
1149,457,457,geoQuery,140,1,1,0.3640873015873016,0,In the United states what are the major cities?
1150,457,457,geoQuery,140,1,1,0.21726190476190474,0,The major cities of the united states are what?
1151,458,458,geoQuery,141,1,1,0.701830808080808,0,"Of the states that border Texas, which has the highest population?"
1152,458,458,geoQuery,141,0,1,0.7858585858585859,0,What is the highest population among the states that border Texas?
1153,458,458,geoQuery,142,1,1,0.7380952380952381,48.5,Which state borders texas with highest population?
1154,458,458,geoQuery,142,1,1,0.5674603174603176,48.5,The state that borders texas with highest population is?
1155,458,458,geoQuery,143,1,1,0.7306547619047619,25.5,Which state bordering Texas has the biggest population?
1156,458,458,geoQuery,143,1,1,0.90625,25.5,Which bordering Texas state contains the most people?
1157,458,458,geoQuery,144,1,1,0.701830808080808,16,"Of the states that border Texas, which has the highest population?"
1158,458,458,geoQuery,144,1,1,0.7351190476190477,16,What bordering state of Texas has the greatest population?
1159,458,458,geoQuery,145,1,1,0.8863636363636364,39,What is the neighbouring border state of Texas with most population?
1160,458,458,geoQuery,145,1,1,0.7708916083916084,39,"Of all the bordering states of Texas, which one has the highest population?"
1161,459,459,geoQuery,142,1,1,0.3640873015873016,50,"In the state of California,what is the lowest point?"
1162,459,459,geoQuery,142,1,1,0.10863095238095236,50,The lowest point in the state of California is?
1163,459,459,geoQuery,141,1,1,0.19742063492063494,26.5,"In the state of California, what is the lowest point?"
1164,459,459,geoQuery,141,1,1,0.386904761904762,26.5,What point is the lowest in the state of California?
1165,459,459,geoQuery,146,1,1,0.6916666666666667,23,What is California's lowest point?
1166,459,459,geoQuery,146,1,1,0.30833333333333335,23,"In California, what is the lowest point?"
1167,459,459,geoQuery,145,1,1,0.6722652347652348,0,"Of all the low points in the state of California, which one is lowest?"
1168,459,459,geoQuery,145,1,1,0.6091269841269842,0,Is there any lowest point in state of California?
1169,459,459,geoQuery,144,1,1,0.34404761904761905,106,Where is the lowest point in California?
1170,459,459,geoQuery,144,1,1,0.7797619047619047,106,The lowest place in California is where?
1171,460,460,geoQuery,142,1,0,0.3776785714285714,29.5,Which longest river does not run through Texas?
1172,460,460,geoQuery,142,1,1,0.09474206349206352,29.5,The longest river that does not run through Texas is?
1173,460,460,geoQuery,146,1,1,0.44464285714285723,22.5,"Outside of Texas, what is the longest river?"
1174,460,460,geoQuery,146,1,1,0.44464285714285723,22.5,What is the longest river outside of Texas?
1175,460,460,geoQuery,143,1,1,0.281060606060606,50,Which river that doesn't run through Texas is the longest?
1176,460,460,geoQuery,143,1,1,0.4997474747474747,50,"Not including any that run through Texas, what is the longest river?"
1177,460,460,geoQuery,145,0,1,0.8045454545454546,63,Is there any longest river that runs through states other than Texas?
1178,460,460,geoQuery,145,1,0,0.6523018648018647,63,"Which is the river that doesn't flow through Texas, but it longest?"
1179,460,460,geoQuery,144,1,1,0.5178571428571429,29,"Excluding rivers in Texas, what is the longest river?"
1180,460,460,geoQuery,144,1,1,0.5178571428571429,29,"What is the longest river, ignoring those in Texas?"
1181,461,461,geoQuery,142,0,1,0.5246212121212122,0,Is there any largest area with lowest point of the state?
1182,461,461,geoQuery,142,0,1,0.6099747474747474,0,"Of all the largest areas,which ones have lowest point of the state?"
1183,461,461,geoQuery,141,1,1,0.2523989898989899,96,"In the state with the largest area, what is the lowest point?"
1184,461,461,geoQuery,141,1,1,0.7014652014652014,96,What is the least high point in the state that has the largest area?
1185,461,461,geoQuery,146,0,1,0.6518315018315017,0,What part of the state has the largest area and is at the lowest point?
1186,461,461,geoQuery,146,0,1,0.5209498834498834,0,"In the state, which area is the lowest point with the largest area?"
1187,461,461,geoQuery,143,0,1,0.331934731934732,44.5,How low is the lowest point of the state with the greatest area?
1188,461,461,geoQuery,143,0,1,0.443543956043956,44.5,What is the measurement of the lowest point in the state with the largest area?
1189,461,461,geoQuery,145,1,1,0.692547084623323,60,"Is there any lowest area in the state with the largest area? If Yes, What is it's name?"
1190,461,461,geoQuery,145,0,1,0.45425824175824175,60,By what name is the lowest point of the state with largest area famous as?
1191,462,462,geoQuery,141,0,1,0.409640522875817,103,How many states have a higher elevation than the highest point in the US's largest capital city?
1192,462,462,geoQuery,141,0,1,0.29111197110423115,103,"Compared to the highest point of the largest capital city in the US, how many states have a higher elevation?"
1193,462,462,geoQuery,142,0,1,0.4210424901185771,150.5,Which of the states in the US have a higher point than the highest point of the state and also has the largest capital city?
1194,462,462,geoQuery,142,0,0,0.507328722002635,150.5,What are the states in US which have  higher point than the highest point of the state and also has the largest capital city?
1195,462,462,geoQuery,146,0,0,0.5539430684554523,120,"Compared to state with the largest capital, how many states have a point higher than that state's point?"
1196,462,462,geoQuery,146,0,1,0.21007326007326008,120,Do any states have a higher point than the state with the largest capital city?
1197,462,462,geoQuery,143,1,1,0.4868765292678336,0,What is the number of states with a higher point than the highest point in the state with the largest US capital city?
1198,462,462,geoQuery,143,1,1,0.6794590643274854,0,How many states are there where the highest point is higher than the state containing the largest US capital city?
1199,462,462,geoQuery,145,1,1,0.3014657444005271,84.5,What is the number of states having higher point than the highest point of the state with the largest capital city in the US?
1200,462,462,geoQuery,145,1,0,0.2099994303941672,84.5,Are there many states having higher point than the highest point of the state with the largest capital city in the us?
1201,463,463,wsj,147,0,1,0.5609217171717171,78.5,61 year old pierre vinken will join the board nov. 29.
1202,463,463,wsj,147,0,1,0.5121794871794871,78.5,"on Nov.29,  61 year old  pierre vinken will join the board as a nonexecutive member."
1203,463,463,wsj,148,1,1,0.2884157509157509,80.5,61 year old Pierre Vinken will join the board as a nonexecutive director Nov. 29.
1204,463,463,wsj,148,1,1,0.42795329670329674,80.5,"On Nov. 29, 61 year old Pierre Vinken will join the board as a nonexecutive director."
1205,463,463,wsj,149,1,1,0.2676490176490177,17.5,The 61-year-old Pierre Vinken will join the board as a nonexecutive director Nov. 29.
1206,463,463,wsj,149,1,1,0.1602220695970696,17.5,"On Nov. 29, Pierre Vinken, 61 years old, will join the board as a nonexecutive director."
1207,463,463,wsj,150,1,1,0.270558608058608,56,"on Nov. 29 Pierre Vinken, 61 years old will join the board as nonexecutive director."
1208,463,463,wsj,150,1,1,0.558974358974359,56,"61 year old pierre vinken, on nov 29 will join the board as nonexecutive director"
1209,463,463,wsj,151,1,1,0.5701007326007326,19.5,"On November 29, Pierre Vinken, aged 61, will join the board as a non-executive director"
1210,463,463,wsj,151,1,1,0.679389189886481,19.5,"at the age of 61, Pierre Vinken will join the board as a non executive director on November 29th"
1211,464,464,wsj,152,1,1,0.5363095238095238,34.5,First Atlanta was where she took her business.
1212,464,464,wsj,152,1,1,0.7833333333333334,34.5,She went to patronise First Atlanta.
1213,464,464,wsj,147,1,1,0.675,29.5,first atlanta got her business
1214,464,464,wsj,147,1,1,0.5333333333333334,29.5,her business she took to first atlanta
1215,464,464,wsj,149,0,1,0.825,19.5,She started using First Atlanta instead.
1216,464,464,wsj,149,1,1,0.5363095238095238,19.5,First Atlanta was where she took her business.
1217,464,464,wsj,150,0,1,0.8194444444444444,102.5,first atlanta was the company she used for her business
1218,464,464,wsj,150,1,1,0.6464285714285714,102.5,Her business was moved to first atlanta
1219,464,464,wsj,151,1,1,0.6464285714285714,9,Her business was taken to First Atlanta
1220,464,464,wsj,151,1,1,0.5363095238095238,9,First atlanta was where she took her business
1221,465,465,wsj,152,1,1,0.364520202020202,0,The two sides each has a litany of recommendations for the other.
1222,465,465,wsj,152,1,1,0.31716269841269845,0,Each side has a list of recommendations for the other.
1223,465,465,wsj,148,1,1,0.5487103174603175,0,Both sides have a litany of recommendations for each other.
1224,465,465,wsj,148,1,1,0.5733585858585858,0,There are a litany of recommendations from each side for the other.
1225,465,465,wsj,149,1,1,0.5733585858585858,12,There is a litany of recommendations from each side for the other.
1226,465,465,wsj,149,1,1,0.3592261904761905,12,Both sides have a litany of recommendations for the other.
1227,465,465,wsj,150,0,1,0.6636904761904762,67.5,the litany of recommendations came from each side
1228,465,465,wsj,150,0,1,0.5339285714285714,67.5,Either side had a litany of recommendations
1229,465,465,wsj,151,1,1,0.5733585858585858,26,"A litany of recommendations are coming from each side, for the other"
1230,465,465,wsj,151,1,1,0.6178030303030304,26,Both sides each have a litany of recommendations for one another
1231,466,466,wsj,152,1,1,0.3168706293706294,12,What she did was akin to taking the law into your own hands.
1232,466,466,wsj,152,1,1,0.3168706293706294,12,What she did was similar to taking the law into your own hands.
1233,466,466,wsj,148,1,1,0.5700757575757576,59,Her actions were like taking the law into her own hands.
1234,466,466,wsj,148,1,0,0.6738636363636363,59,"It was like takingthe law into her own hands, what she did."
1235,466,466,wsj,149,1,1,0.6904040404040404,0,It was like she took the law into her own hands.
1236,466,466,wsj,149,1,1,0.5906746031746032,0,She was practically taking the law into her own hands.
1237,466,466,wsj,150,1,1,0.5525252525252525,101,taking the law into her own hand was like what she did
1238,466,466,wsj,150,0,0,0.7354166666666666,101,she choose to take the law into her own hands
1239,466,466,wsj,151,1,1,0.3853854478854478,15.5,the way she handled it was like taking the law into your own hands
1240,466,466,wsj,151,1,1,0.32026515151515156,15.5,Her actions were like taking the law into your own hands
1241,467,467,wsj,152,1,1,0.1325091575091575,18.5,Individual issues of the magazine sell for $2.95 and yearly subscriptions cost $21.
1242,467,467,wsj,152,1,1,0.491529304029304,18.5,Yearly subscriptions of the magazine cost $21 and individual copies sell for $2.95.
1243,467,467,wsj,148,1,1,0.491529304029304,111,Yearly subscriptions of the magazine cost $21 and individual copies sell for $2.95.
1244,467,467,wsj,148,1,1,0.7866625816993464,111,The magazine sells for $2.95 for an individual copy and $21 dollars for a yearly subscription.
1245,467,467,wsj,149,0,1,0.2513278388278388,24.5,Yearly subscriptions cost $20 and individual copies of the magazine sell for $2.95
1246,467,467,wsj,149,1,1,0.3177655677655678,24.5,Individual copies of the magazine cost $2.95 and yearly subscriptions sell for $21.
1247,467,467,wsj,150,1,1,0.596474358974359,0,yearly subscription and individual copies of magazine sell for $21 and $2.95 respectively
1248,467,467,wsj,150,1,1,0.6648021708683473,0,the cost of yearly subscription to magazine is $21 and individual copies sell for $2.95
1249,467,467,wsj,151,1,1,0.6757617382617382,0,"One time purchases of magazines cost $2.95, and annual subscriptions cost $21"
1250,467,467,wsj,151,1,1,0.822767857142857,0,"One can purchase a magazine for $2.95, or purchase a yearly subscription at $21"
1251,468,468,wsj,153,1,1,0.6122377622377623,0,"He said, ""We could avoid most of these deaths with minimum roof-crush standards."""
1252,468,468,wsj,153,1,1,0.6847527472527473,0,"""Many of these fatalities could be avoided by having minimum roof-crush safety standards,"" he said."
1253,468,468,wsj,154,0,1,0.4833333333333334,31,Minimum roof-crush standards could prevent many fatalities.
1254,468,468,wsj,154,1,1,0.5736111111111111,31,He said that minimum roof-crush standards could prevent many fatalities.
1255,468,468,wsj,155,1,1,0.25757575757575757,0,"He said, ""With minimum roof-crush standards we could prevent many of these fatalities""."
1256,468,468,wsj,155,1,1,0.5017191142191141,0,"""Many of these fatalities could be prevented with minimum roof-crush standards,"" he said."
1257,468,468,wsj,156,0,0,0.6579045954045954,0,"If we had minimum roof-crush standards, many of these fatalities could of been prevented."
1258,468,468,wsj,156,0,1,0.47184343434343434,0,Many of these fatalities could be prevented with minimum roof-crush standards.
1259,468,468,wsj,157,1,1,0.11628787878787877,41,"He said, ""We could prevent many of these fatalities with minimum roof-crush standards."""
1260,468,468,wsj,157,0,1,0.32341269841269843,41,"""Roof-crush standards could prevent many of these fatalities,"" he said."
1261,469,469,wsj,158,1,1,0.40767973856209155,0,"Following the release of the U.S purchasing manager's report Wednesday, dealers said the dollar merely drifted lower."
1262,469,469,wsj,158,1,1,0.5016748366013072,0,"The dollar merely drifted lower, said Dealers, following the release of the U.S. purchasing manager's report Wednesday."
1263,469,469,wsj,159,1,1,0.09595588235294117,0,"Following the release Wednesday of the U.S. purchasing managers' report, dealers said the dollar merely drifted lower."
1264,469,469,wsj,159,1,1,0.15897510319917435,0,The dollar merely drifted lower following the release Wednesday of the U.S. purchasing managers' report according to dealers.
1265,469,469,wsj,156,1,1,0.3179502063983488,52.5,"According to dealers, the dollar merely drifted lower following the release Wednesday of the U.S. purchasing manager's report."
1266,469,469,wsj,156,1,1,0.46828529657477025,52.5,"Following the release Wednesday of the U.S. purchasing manager's report, the dollar merely drifted lower.  This is according to Dealers."
1267,469,469,wsj,157,1,1,0.0792892156862745,70.5,"The dollar merely drifted lower following the release Wednesday of the U.S.  purchasing managers' report, Dealers said."
1268,469,469,wsj,157,1,1,0.1752450980392157,70.5,"The dollar merely drifted lower, dealers said, following the release Wednesday of the U.S. purchasing managers' report."
1269,469,469,wsj,160,1,1,0.1752450980392157,66.5,"The dollar merely drifted lower, dealers said, following the release Wednesday of the U.S. purchasing managers' report."
1270,469,469,wsj,160,1,1,0.1752450980392157,66.5,"Following the release Wednesday of the U.S. purchasing managers' report, the dollar merely drifted lower dealers said."
1271,470,470,wsj,153,1,1,0.46878762469900237,21,There were soon T-shirts in the corridors that bore the school's familiar red-and-white GHS logo on the front.
1272,470,470,wsj,153,0,1,0.5911130536130536,21,"In the corridors, there soon appeared T-shirts with the familiar red-and-white GHS logo."
1273,470,470,wsj,154,0,0,0.5906746031746032,28.5,T-shirts with the familiar red-and-white GHS logo fills the corridors.
1274,470,470,wsj,154,0,1,0.7382575757575757,28.5,The corridors were filled with the school's familiar red-and-white GHS logos.
1275,470,470,wsj,156,1,1,0.3320874183006536,62.5,"Soon, T-Shirts that carried the school's familiar red-and-white GHS logo on the front appeared in the corridors."
1276,470,470,wsj,156,1,1,0.4409238476092191,62.5,T-shirts soon appeared in the corridors; they carried the school's familiar red-and-white GHS logo on the front.
1277,470,470,wsj,157,1,0,0.40767973856209155,60,T-shirts soon appeared in the corridors tht carried the school's familiar red-and-white GHS logo on the front.
1278,470,470,wsj,157,0,1,0.6138403263403263,60,T-shirts carrying the school's familiar red-and-white logo on the front soon appeared.
1279,470,470,wsj,160,0,0,0.4523456312349501,0,In the corridors that carried the school's familiar read and white GHS logo on the front appeared T-shirts.
1280,470,470,wsj,160,0,1,0.825,0,The familiar red and white GHS logo T-shirts started appearing in the school's corridor recently.
1281,471,471,wsj,154,1,1,0.6168956043956043,0,A Venture Economics spokesman says that strategic objectives drive many deals instead of financial return.
1282,471,471,wsj,154,1,1,0.6801115551115551,0,"Instead of financial returns, a Venture Economics spokesman said that  strategic objectives drive deals."
1283,471,471,wsj,155,1,1,0.48441262469900237,125.5,"""It's not financial return but strategic objectives which drive many of the deals,"" says a Venture Economics spokesman."
1284,471,471,wsj,155,1,1,0.3356227106227107,125.5,"""Strategic objectives drive many of the deals, not financial return,"" says a Venture Economics spokesman."
1285,471,471,wsj,157,1,1,0.3803685897435897,0,"""Not financial return, but strategic objectives drive many of the deals,"" says a Venture Economics spokesman."
1286,471,471,wsj,157,1,1,0.17673992673992675,0,"A Venture Economics spokesman says, ""strategic objectives, not financial return, drive many of the deals."""
1287,471,471,wsj,156,1,1,0.19340659340659347,101.5,"A Venture Economics spokesman said ""Strategic objectives, not financial return, drive many of the deals."""
1288,471,471,wsj,156,1,1,0.19340659340659347,101.5,"""Strategic objectives, not financial return, drive many of the deals,""  said a Venture Economics spokesman."
1289,471,471,wsj,160,1,1,0.17673992673992675,71,"A Venture Economics spokesman says, ""Strategic objectives, not financial return, drive many of the deals."""
1290,471,471,wsj,160,0,0,0.3356227106227107,71,"""Drive many of the deals, not financial return, strategic objectives,"" says a Venture Economics spokesman."
1291,472,472,wsj,155,1,1,0.1200292397660819,87,"Indeed, when prices were already on their way down from cyclical peaks analysts say that payouts have sometimes risen most sharply."
1292,472,472,wsj,155,1,1,0.1200292397660819,87,"When prices were already on their way down from cyclical peaks, analysts say that payouts have sometimes risen most sharply, indeed."
1293,472,472,wsj,157,1,1,0.079093567251462,59,Analysts indeed say that payouts have sometimes risen most sharply when prices were already on their way down from cyclical peaks.
1294,472,472,wsj,157,1,0,0.15759189640768592,59,"Payouts have sometimes risen most sharply when prices were already on their way down from cyclical peaks, indeed, many analysts say."
1295,472,472,wsj,156,1,1,0.3910130718954249,54,"Analysts say, sometimes payouts rise most sharply when prices are already on their way down from cyclical peaks."
1296,472,472,wsj,156,0,1,0.5240583075335399,54,"Analysts say when prices are already on their way down from cyclical peaks, this is when payouts rise most sharply."
1297,472,472,wsj,160,1,1,0.039546783625731,56.5,"Analysts say that payouts have sometimes risen most sharply when prices were already on their way down from cyclical peaks, indeed."
1298,472,472,wsj,160,1,1,0.1200292397660819,56.5,"When prices were already on their way down from cyclical peaks, analysts say that payouts have sometimes risen most sharply, indeed."
1299,472,472,wsj,161,1,1,0.7026098901098902,0,According to analysts payouts have often risen sharply when prices were falling from their highs.
1300,472,472,wsj,161,0,1,0.7817599067599068,0,"Analysts confirm that when prices were falling down, payouts were often rising sharply."
1301,473,473,wsj,162,1,1,0.2602602108036891,34.5,"Next week when the securities sell, it will raise about $10 billion in cash and redeem $20 billion in maturing notes."
1302,473,473,wsj,162,1,1,0.4866645781119465,34.5,$10 billion in cash $20 billion in maturing notes will be redeemed next week when the securities are sold.
1303,473,473,wsj,163,0,1,0.2945193393562959,90,Are the securities being sold next week going to raise about $10 billion in cash and redeem $20 billion in maturing notes?
1304,473,473,wsj,163,0,1,0.298511396011396,90,In order to raise about $10 billion in cash and redeem $20 billion in maturing notes the securities will need to be sold next week.
1305,473,473,wsj,164,1,1,0.3429947045707915,0,"Next week, the securities that will be sold, are going to raise about $10 billion in cash and redeem $20 billion in maturing notes."
1306,473,473,wsj,164,1,1,0.20642951251646904,0,"The securities to be sold will raise about $10 billion in cash and redeem $20 billion in maturing notes, in the next week."
1307,473,473,wsj,165,1,1,0.13284632034632032,0,"Next week, the securities to be sold will raise about $10 billion in cash and redeem $20 billion in maturing notes."
1308,473,473,wsj,165,0,1,0.3819131161236424,0,The $10 billion in cash earned from the securities sold next week will redeem $20 billion in maturing notes.
1309,473,473,wsj,166,1,1,0.8019373219373219,185,Selling off a specific set of securities in the following  week will result in 10 billion dollars raised in cash and  unload 20 billion in old notes.
1310,473,473,wsj,166,0,1,0.8701612903225806,185,"A large profit can be made next week when old notes, to the tune of 20 billion, and cash raised, to the tune of 10 billion, will be generated next week."
1311,474,474,wsj,163,1,1,0.38434921962095875,61,The monthly tally from the Standard and Poor's of the number of public companies adjusting their dividends is an indicator investors might want to watch.
1312,474,474,wsj,163,0,1,0.5434488518727649,61,Is the monthly tally of the Standard and Poor's number of public companies adjusting their dividends a good indicator for investors to watch?
1313,474,474,wsj,162,0,0,0.2386222473178994,318,Investors might want to watch is the monthly tall from Standard & Poor's of the number of public companies adjusting their dividends
1314,474,474,wsj,162,1,1,0.39396460423634344,318,A tally from Standard & Poor's of the number of public companies adjusting their dividends might be an indicator that investors might want to watch.
1315,474,474,wsj,165,1,1,0.32573479152426515,37.5,"Investors might want to watch the monthly tally from Standard and Poor's, indicating the number of public companies adjusting their dividends."
1316,474,474,wsj,165,1,1,0.6281499202551836,37.5,"Every month, Standard and Poor's tallies the number of public companies adjusting their dividends, which is a useful indicator for investors."
1317,474,474,wsj,166,1,1,0.7404820261437908,147,Investors should watch out for the monthly tally from Standatd & Poor's pertaining to companies dividend adjustments.
1318,474,474,wsj,166,0,1,0.8117216117216117,147,Standard & Poor's highlights importance of companies dividend adjustments to investors when planning investments.
1319,474,474,wsj,167,1,1,0.49438316993464054,0,"Investors should follow the number of public companies adjusting their dividends, an indicator tracked by Standard & Poor.."
1320,474,474,wsj,167,0,1,0.8427944862155388,0,Worth noting is Standard & Poor's monthly count of all publicly traded companies who are adjusting dividends for their shareholders.
1321,475,475,wsj,162,1,1,0.5356450956450955,0,Disappointment from Analysts arose because the enthusiam investors showed for stock in the wake of Georgia-Pacific's $3.18 billion bid or Great Northern Nekoosa evaporated so quickly.
1322,475,475,wsj,162,1,0,0.34555759055759055,0,"Because the enthusiasm investors showed for stocks in tehw ake of Georgia-Pacific's $3.18 billion bid for Great Northern Nekoosa evaporated so quickly, the analysts were disappointed."
1323,475,475,wsj,163,0,1,0.6535192147034251,178,The evaporation of the $3.18 billion bid for the Great Northern Nekoosa showed the disappointed analysts why the enthusiasm decreased.
1324,475,475,wsj,163,0,0,0.310159043854696,178,Georgia-Pacific's $3.18 billion bid for the Great Northern Nekoosa evaporated so quickly and analysts were disappointed that the enthusiasm investors showed.
1325,475,475,wsj,165,1,1,0.6698963317384371,77,Analysts were disappointed to learn that Georgia-Pacific's $3.18 billion bid for Northern Nekoosa caused enthusiasm among investors to evaporate quickly.
1326,475,475,wsj,165,1,1,0.47782329988851724,77,"The enthusiasm among stock investors evaporated quickly in the wake of Georgia-Pacific's $3.18 billion bid for Great Northern Nekoosa, analysts were disappointed to learn."
1327,475,475,wsj,166,0,1,0.9158496732026145,79.5,"Analysts were disapointed when enthusiasm dried up, after a large, multi-billion dollar bid was placed for a conglomorate."
1328,475,475,wsj,166,0,1,0.8305426556587547,79.5,Stocks did not rally after a massive bid was placed for a large company in the wake of a buyout.
1329,475,475,wsj,168,1,1,0.731429983060418,0,It was disappointing to analysts to see investors' enthusiasm evaporate so quickly after Georgia-Pacific bid $3.18 billion for Great Northern Nekoosa
1330,475,475,wsj,168,0,1,0.6167862838915471,0,Georgia-Pacific's $3.18 billion bid for Great Northern Nekoosa caused a quick evaporation of investor enthusiasm which in turn disappointed analysts.
1331,476,476,wsj,169,0,1,0.40194763729246485,0,The said two concerns were entered into a definitive merger agreement in which Ratners will start a tender offer for all of Weisfield's common shares for $57.50 each.
1332,476,476,wsj,169,0,1,0.3933608058608059,0,The two concerns have been entered into a definitive merger agreement with Ratners starting a tender offer for all of Weisfield's common shares for $57.50 each.
1333,476,476,wsj,163,0,1,0.39242898913951546,112.5,Westfield's common shares for $57.50 each is one of two concerns under which Ratners will begin a tender offer.
1334,476,476,wsj,163,0,0,0.354486161986162,112.5,A definitive merger agreement under which Ratners will begin a tender off for all of Weisfield's common shares for $57.50 each is on of two concerns.
1335,476,476,wsj,162,0,1,0.4347395899120038,70.5,A definitive merger agreement which Ratners will begin a tender offer for all of Weisfield's common shares fo r $57.50 each were entered into by two concerns.
1336,476,476,wsj,162,0,0,0.3562444037444038,70.5,Ratners will begin a tender offer for all of Weisfield's common shares for $57.50 each was entered into under a definitive merger agreement by two concerns.
1337,476,476,wsj,165,0,1,0.3247017837235228,65,The two concerns entered into a definitive merger agreement. Ratners will begin a tender offer for all of Weisfield's common shares at $57.50 each.
1338,476,476,wsj,165,1,1,0.3443171683389075,65,"Under the definitive merger agreement between the two concerns, Ratners will begin a tender offer for all of Weisfield's common shares for $57.50 each."
1339,476,476,wsj,166,0,1,0.7771978021978022,72,A solidified merger agreement has priced a purchase of a companies common shares for 57.50.
1340,476,476,wsj,166,0,1,0.8638480392156862,72,A price of 57.50 per share was cited as talks of a definitive merger have come to.
1341,477,477,wsj,163,0,0,0.6702463880288958,0,"Credit Unions and thrifts along with local, regional and money-center banks are being worried about by a banker today."
1342,477,477,wsj,163,0,1,0.19390142021720966,0,"Do you think a banker is worrying about local, regional and money-center banks, as well as thrifts and credit unions today?"
1343,477,477,wsj,162,1,1,0.17127211556559382,54.5,"At Synergistics Research, Ms. Moore stated ""Today, a banker is worrying about local, regional and money-center banks as well as thrifts and credit unions."""
1344,477,477,wsj,162,0,0,0.2591360089186176,54.5,"Ms. Moore stated at the Synergistics Research that ""Today, a banker is worrying about local, regional and money-center banks, as well as thrifts and credit unions."""
1345,477,477,wsj,170,0,1,0.2241854636591479,0,"Ms. Moore says "" Today, a banker is worrying about, local, regional and money-center banks, as well as thrifts ans credit unions."
1346,477,477,wsj,170,1,1,0.2930928853754941,0,"Now a days Banker is worrying about local, regional and money-center banks, as well as thrigts and credit unions, says Ms Moore at synergistics research."
1347,477,477,wsj,165,1,1,0.10344908714473927,25,"Ms. Moore at Synergistics Research says, ""Today, a banker is worrying about local, regional and money-center banks, as well as thrifts and credit unions."""
1348,477,477,wsj,165,1,1,0.10344908714473927,25,"""Today,"" says Ms. Moore at Synergistics Research, ""a banker is worrying about local, regional and money-center banks, as well as thrifts and credit unions."""
1349,477,477,wsj,166,0,1,0.6101648351648351,0,"Ms. Moore, of Synergistics Research, says that a banker is worrying about many different banks."
1350,477,477,wsj,166,0,1,0.8188112745098038,0,"Ms. Moore, who works for Synsrgistics Research, says that a banker is worried about the banking sector"
1351,478,478,wsj,171,1,1,0.3267777689496266,0,"Wells Fargo & Co. of San Francisco launched the Gold Account in 1973, which featured free checking, a credit card, safe-deposit box, and travelers checks all for $3 per month."
1352,478,478,wsj,171,1,1,0.40624956142197527,0,"In 1973, for $3 per month, Wells Fargo & Co. of San Francisco offered free checking, a credit card, safe-deposit box, and travelers checks with their Gold Account."
1353,478,478,wsj,172,1,1,0.043431855500821015,0,"Wells Fargo & Co. of San Francisco launched the Gold Account, which included free checking, a credit card, safe-deposit box and travelers checks for a $3 monthly fee, in 1973."
1354,478,478,wsj,172,1,1,0.17733229472140763,0,"The Gold Account, which included free checking, a credit card, safe-deposit box and travelers checks for a $3 monthly fee, was launched by Wells Fargo & Co. of San Francisco in 1973."
1355,478,478,wsj,173,1,0,0.590719696969697,80.5,"The Gold Account was introduced in 1973 by Wells Fargo & Co. of San Francisco that had a credit card, free checking, travelers checks and a safe-deposit box for a monthly fee of $3."
1356,478,478,wsj,173,0,1,0.4740603904397008,80.5,"For a monthly fee of $3, Wells Fargo & Co. of San Francisco introduced the Gold Account that had travelers checks, a credit card, safe-deposit box and free checking."
1357,478,478,wsj,174,0,1,0.44588100534985964,0,"In 1973,for only 3$ monthly you can have free checking, a credit card, safe-deposit box and travelers checks through the Gold Account by Wells Fargo & Co. of San Francisco"
1358,478,478,wsj,174,1,1,0.09579228243021348,0,"Wells Fargo & Co. of San Francisco launched in 1973 the Gold Account, which included free checking, a credit card, safe-deposit box and travelers checks for a $3 monthly fee."
1359,478,478,wsj,175,1,1,0.5870161701044054,101.5,"Well Fargo & Co., based in San Francisco, launched its Gold Account in 1973 with the benefits of free checking, a credit card, safe deposit box, and travelers checks for a monthly fee of $3."
1360,478,478,wsj,175,1,1,0.5420316611493081,101.5,"Free checking, a credit card, safe deposit box, and travelers check for $3 a month are some of the benefits of the Gold Account, which Wells Fargo & Co. of San Francisco launched in 1973."
1361,479,479,wsj,172,1,1,0.09188391265597151,27,"Through its Montedison Acquisition N.V. indirect unit, Italian chemical giant Montedison S.P.A. began its $37-a-share tender offer for all the common shares outstanding of Erbamont N.V., a maker of pharmaceuticals incorporated in the Netherlands."
1362,479,479,wsj,172,1,1,0.15607698034168624,27,"A $37-a-share tender offer for all the common shares outstanding of Erbamont N.V., a maker of pharmaceuticals incorporated in the Netherlands was begun by Italian chemical giant Montedison S.P.A. through its Montedison Acquisition N.V. indirect unit."
1363,479,479,wsj,173,0,1,0.5923056041103872,217.5,"Montedison S.P.A., an Italian chemical giant, began its $37-a-share tender offer for any common shares that were outstanding from Erbamont N.V., which is incorporated in the Netherlands and makes pharmaceuticals."
1364,479,479,wsj,173,1,1,0.4625594177064766,217.5,"Through its Montedison Acquisition N.V. indirect unit, Montedison S.P.A., an Italian chemical giant, started its $37-a-share tender offer for every common share outstanding of Erbamont N.V., a pharmaceutical maker that is incorporated in the Netherlands."
1365,479,479,wsj,175,1,1,0.24979203802733216,144.5,"Through its Montedison Acquisition N.V. indirect unit, Italian chemical giant Montedison S.P.A begain it's $37-a-share tender offer for all the common shares outstanding of Erbamont N.V., a make of pharmaceuticals incorporated in the Netherlands."
1366,479,479,wsj,175,1,1,0.09188391265597151,144.5,"Italian chemical giant Montedison S.P.A. began its $37-a-share tender offer for all the common shares outstanding of Erbamont N.V., a maker of pharmaceuticals incorporated in the Netherlands, through its Montedison Acquisition N.V. indirect unit."
1367,479,479,wsj,176,0,1,0.1100732600732601,0,"Italian chemical giant Montedison S.P.A., began its $37-a-share tender offer for all the common shares."
1368,479,479,wsj,176,0,1,0.1612970362970362,0,"This was outstanding of Erbamont N.V., a maker of pharmaceuticals incorporated in the Netherlands."
1369,479,479,wsj,177,0,1,0.3652846195949644,0,"A $37-a-share tender offer has been initiated by the Italian chemical giant Montedison S.P.A., a maker of pharmaceuticals incorporated in the Netherlands, through its Montedison Acquisition N.V. indirect unit."
1370,479,479,wsj,177,1,1,0.27186359392241743,0,"Through its Montedison Acquisition N.V. indirect unit, the maker of pharmaceuticals incorporated in the Netherlands, the Italian giant Montedison S.P.A., has begun its $37-a-share tender offer for all the common shares outstanding of Erbamont N.V."
1371,480,480,wsj,178,0,0,0.7699675324675326,0,The plan to implant Parkinson's disease patient was put into controversy when NIH asked HHS to review this policy in 1987.
1372,480,480,wsj,178,0,1,0.6795080532212885,0,NIH asked HHS to review its plan to implant Parkinson patients with fetal tissue in the brain.
1373,480,480,wsj,173,1,1,0.5068408228393997,177,"In 1987, controversy began when the National Institutes of Health asked for an HHS review of plans to take patients suffering from Parkinson's disease and implant then with fetal tissue into the brain."
1374,480,480,wsj,173,1,1,0.6285369987817151,177,"Controversy arose when the National Institutes of the Health requested an HHS review for plans to put fetal tissue in the brain of individuals suffering from Parkinson's disease, in 1987."
1375,480,480,wsj,179,0,1,0.28125949253998034,0,"Although aware of the policy implications of its research, the National Institutes of Health asked for an HHS review in 1987 of its plan to implant fetal tissue into the brain of a patient suffering from Parkinson's disease, leading to controversy."
1376,480,480,wsj,179,1,1,0.14671710937757151,0,"The National Institutes of Health aware of the policy implications of its research, asked for an HHS review of its plan to implant fetal tissue into the brain of a patient suffering from Parkinson's disease leading to controversy in 1987."
1377,480,480,wsj,174,1,1,0.11271441972661483,85.5,"in 1987 the controversy began when the National Institutes of Health, aware of the policy implications of its research, asked for an HHS review of its plan to implant fetal tissue into the brain of a patient suffering from Parkinson's disease."
1378,480,480,wsj,174,1,1,0.08129634593049229,85.5,"in 1987 when the National Institutes of Health, aware of the policy implications of its research, asked for an HHS review of its plan to implant fetal tissue into the brain of a patient suffering from Parkinson's disease The controversy began"
1379,480,480,wsj,175,1,1,0.36528031499950625,0,"In 1987, controversy began when the National Institutes of Health asked for an HHS review of plans to implant fetal tissue into the brain of a Parkinson's disease patient when they were aware of the policy implications of its research."
1380,480,480,wsj,175,0,1,0.47897365989471247,0,"Being made aware of policy implication of its research, the National Institutes of Health asked for an HHS review of plants to implant fetal tissue into the brain of a Parkinson's disease patient, which sparked controversy in 1987."
1381,481,481,wsj,180,1,0,0.3591269841269842,0,October survey polled members for the first time on imports.
1382,481,481,wsj,180,1,0,0.19742063492063494,0,"October survey polled members on imports, for the first time."
1383,481,481,wsj,112,1,1,0.35290404040404044,0,The October survey polled members on imports for the very first time.
1384,481,481,wsj,112,1,1,0.6086489898989899,0,Members were polled on imports for the first time in October.
1385,481,481,wsj,172,1,1,0.1743055555555556,17.5,The October survey polled members on imports for the first time.
1386,481,481,wsj,172,0,1,0.5331439393939394,17.5,Imports were polled for the first time on the October survey.
1387,481,481,wsj,173,1,1,0.6280303030303029,0,The October survey was the first time members were polled on imports
1388,481,481,wsj,173,1,1,0.6086489898989899,0,Members were polled on imports for the first time in October.
1389,481,481,wsj,175,1,1,0.1743055555555556,25.5,The October survey polled members on imports for the first time.
1390,481,481,wsj,175,1,1,0.49175824175824184,25.5,"The October survey polled members on imports, which is the first time that has occurred."
1391,482,482,wsj,172,0,1,0.37852842809364545,34,"Mrs. Ward had some new factors working in her behalf, and she also resolved to clean out ""deadwood"" in the school's faculty and restore safety."
1392,482,482,wsj,172,1,1,0.37157279314888003,34,"Mrs. Ward, who resolved to clean out ""deadwood"" in the school's faculty and restore safety, also had some new factors working in her behalf."
1393,482,482,wsj,178,1,1,0.40422266139657453,170,"Mrs. Ward had some new factors working in her behalf, when she resolved to clean out deadwood in the school's faculty and restore safety."
1394,482,482,wsj,178,0,1,0.6968073593073594,170,Mrs. Ward's resolve to clean out deadwood in the school's faculty to restore safety was rewarded with some new factors.
1395,482,482,wsj,173,0,1,0.5914737436476566,59.5,"Mrs. Ward had some new factors working for her and swore to clean out ""deadwood"" in the faculty of the school and restore safety."
1396,482,482,wsj,173,1,1,0.5829682274247491,59.5,"Mrs. Ward resolved to restore safety, clean out ""deadwood"" in the school's faculty and, to her benefit, she had some new factors working for her."
1397,482,482,wsj,174,0,1,0.37852842809364545,89.5,"Mrs. Ward had some new factors working in her behalf ,and she also resolved to clean out ""deadwood"" in the school's faculty and restore safety."
1398,482,482,wsj,174,1,0,0.4227249200075287,89.5,"Mrs. Ward who restore safety and resolved to clean out ""deadwood"" in the school's faculty had some new factors working in her behalf"
1399,482,482,wsj,175,1,1,0.36455058099794935,55,"With new factors working in her behalf, Mrs. Ward resolved to clean out ""deadwood"" in the school's faculty and restore safety."
1400,482,482,wsj,175,1,1,0.3605990024468285,55,"Resolved to clean out ""deadwood"" in the school's faculty and restore safety, Mrs. Ward had some new factors working in her behalf."
1401,483,483,ubuntu,181,1,1,0.8333333333333334,4.5,Oh heck yes
1402,483,483,ubuntu,181,1,1,0.9166666666666667,4.5,"Thank you, yes"
1403,483,483,ubuntu,182,1,1,0.9375,63.5,"Oh my, I agree!"
1404,483,483,ubuntu,182,1,1,1.0,63.5,Definitely!
1405,483,483,ubuntu,126,1,1,1.0,35.5,"yes,oh"
1406,483,483,ubuntu,126,1,1,0.875,35.5,uh yes
1407,483,483,ubuntu,183,1,1,0.875,3.5,Oh yeah.
1408,483,483,ubuntu,183,1,1,1.0,3.5,Yeah!
1409,483,483,ubuntu,184,1,1,0.875,162.5,"Why, yes."
1410,483,483,ubuntu,184,1,1,0.75,162.5,Yes.
1411,484,484,ubuntu,182,0,1,1.0,64,"Unfortunately, that is not working."
1412,484,484,ubuntu,182,0,1,0.96875,64,"In terms of that working, it does not."
1413,484,484,ubuntu,126,0,1,0.95,0,it works doesn't it?
1414,484,484,ubuntu,126,0,0,0.875,0,why doesn't work
1415,484,484,ubuntu,184,1,1,0.875,44.5,Does that not work?
1416,484,484,ubuntu,184,1,1,0.875,44.5,It doesn't work?
1417,484,484,ubuntu,185,1,1,1.0,0,Is it working?
1418,484,484,ubuntu,185,1,1,1.0,0,It's not working?
1419,484,484,ubuntu,186,0,1,0.8333333333333334,11.5,Does it work?
1420,484,484,ubuntu,186,1,1,1.0,11.5,Is it broken?
1421,485,485,ubuntu,181,1,1,0.875,8,Which software is custom?
1422,485,485,ubuntu,181,0,1,0.9375,8,Do you have software that is custom made?
1423,485,485,ubuntu,182,1,1,0.8375,56.5,"The custom software, which one?"
1424,485,485,ubuntu,182,0,0,0.8928571428571428,56.5,"What kind of software, that are custom?"
1425,485,485,ubuntu,126,0,1,0.75,17.5,custom what software
1426,485,485,ubuntu,126,0,0,0.75,17.5,software custom what
1427,485,485,ubuntu,183,1,1,0.7083333333333334,26,Which custom software?
1428,485,485,ubuntu,183,1,1,0.8375,26,Which piece of custom software?
1429,485,485,ubuntu,184,0,1,0.9444444444444444,0,"Out of all the software, which one is custom?"
1430,485,485,ubuntu,184,0,1,0.8375,0,Is there any custom software?
1431,486,486,ubuntu,182,1,1,0.8666666666666667,0,You should check out your config?
1432,486,486,ubuntu,182,1,1,0.8444444444444444,0,"About your config, you should take a look at it?"
1433,486,486,ubuntu,181,1,1,0.47500000000000003,0,Can you look at your config?
1434,486,486,ubuntu,181,1,1,0.7916666666666667,0,Check out your config.
1435,486,486,ubuntu,126,1,1,0.7333333333333334,21.5,your config you should look at
1436,486,486,ubuntu,126,1,1,0.8375,21.5,do you see your config
1437,486,486,ubuntu,183,1,1,0.9583333333333334,12,Make sure your congif is correct?
1438,486,486,ubuntu,183,1,1,0.6345238095238095,12,Why don't you look at your config?
1439,486,486,ubuntu,184,1,1,0.7125,36,are you looking at your config?
1440,486,486,ubuntu,184,1,1,0.47500000000000003,36,Did you look at your config?
1441,487,487,ubuntu,182,1,1,0.8972222222222221,30,I want to thank you for all of your help.
1442,487,487,ubuntu,182,1,1,0.8263888888888888,30,I am very thankful for all of the help.
1443,487,487,ubuntu,181,1,1,0.875,6,Thanks so much for your help.
1444,487,487,ubuntu,181,1,1,0.47500000000000003,6,Thank you for all the help.
1445,487,487,ubuntu,126,1,1,0.7375,38,for all your help thanks
1446,487,487,ubuntu,126,1,1,0.47500000000000003,38,thank you for all the help
1447,487,487,ubuntu,183,1,1,0.7875,9.5,Thank you for the help.
1448,487,487,ubuntu,183,1,1,0.9375,9.5,I appreciate your help.
1449,487,487,ubuntu,184,1,1,0.8854166666666667,62.5,I want to thank you for all your help.
1450,487,487,ubuntu,184,1,1,0.9166666666666667,62.5,I thank you for your help
1451,488,488,ubuntu,187,1,1,0.85,13.5,I created a boot partition.
1452,488,488,ubuntu,187,1,1,0.9285714285714286,13.5,A boot partition was created by me.
1453,488,488,ubuntu,188,1,1,0.6708333333333334,0,The boot partition I just created.
1454,488,488,ubuntu,188,1,1,0.85,0,I created a boot partition.
1455,488,488,ubuntu,189,1,1,0.825,43,A boot partition was just created.
1456,488,488,ubuntu,189,1,1,0.761904761904762,43,The boot partition was something I just created.
1457,488,488,ubuntu,190,0,1,0.7875,20.5,i just invented boot partition
1458,488,488,ubuntu,190,1,1,0.875,20.5,just made boot partition
1459,488,488,ubuntu,191,0,1,0.7875,14,/boot partition was just made.
1460,488,488,ubuntu,191,0,1,0.9,14,/boot was created by me.
1461,489,489,ubuntu,187,1,1,0.0,17.5,What does journalctl show?
1462,489,489,ubuntu,187,0,1,0.7875,17.5,What will journalctl show me?
1463,489,489,ubuntu,188,0,1,0.9166666666666667,56,That journalistic show is about what?
1464,489,489,ubuntu,188,0,0,0.95,56,Can you tell me what is this journalistic show is?
1465,489,489,ubuntu,189,1,1,0.9285714285714286,0,We need to know what journalctl shows.
1466,489,489,ubuntu,189,1,1,0.9166666666666667,0,"journalctl shows something, what is it?"
1467,489,489,ubuntu,190,1,1,0.0,21,what does journalctl show?
1468,489,489,ubuntu,190,0,1,0.875,21,what is journalctl about?
1469,489,489,ubuntu,191,1,1,0.875,50,Journalctl shows us what?
1470,489,489,ubuntu,191,0,0,0.825,50,With journalctl what does it mean?
1471,490,490,ubuntu,187,0,1,0.8972222222222221,24.5,"Am I the only one that uses the mail-client ""evolution""?"
1472,490,490,ubuntu,187,0,1,0.6708333333333334,24.5,"Do you use the mail-client ""evolution""?"
1473,490,490,ubuntu,192,1,0,0.9285714285714286,0,"Any of you peole use ""evolution"" mail?"
1474,490,490,ubuntu,192,1,1,0.9166666666666667,0,"Has anyone in the place tried ""evolution"" for mail?"
1475,490,490,ubuntu,190,1,1,0.9166666666666667,35,"anyone who utilizes mail client ""evolution""?"
1476,490,490,ubuntu,190,0,0,1.0,35,anybody else uses malew client evo?
1477,490,490,ubuntu,191,1,1,0.7723214285714286,0,"Is the mail-client ""evolution"" used by anyone here?"
1478,490,490,ubuntu,191,1,1,0.8928571428571428,0,"Are there any mail-client ""evolution"" users here?"
1479,490,490,ubuntu,189,0,1,0.8576388888888888,35,"There is the mail-client ""evolution"", has anyone used it?"
1480,490,490,ubuntu,189,1,1,0.8722222222222222,35,"""Evolution"" is a mail-client, is anyone here familiar with it?"
1481,491,491,ubuntu,190,0,1,0.8298611111111112,0,synaptic updates are nothing like the ones from windows
1482,491,491,ubuntu,190,0,1,0.9,0,synaptic has much better updates
1483,491,491,ubuntu,189,1,1,0.7708333333333334,41.5,Windows updates is very different than synaptic :o
1484,491,491,ubuntu,189,1,1,0.5952380952380953,41.5,Synaptic is quite different than windows updates :o
1485,491,491,ubuntu,191,0,1,0.7723214285714286,47,The windows updates is nothing next to synaptic.
1486,491,491,ubuntu,191,0,1,0.8263888888888888,47,Synaptic isn't as good as the windows updates.
1487,491,491,ubuntu,185,1,1,0.7986111111111112,61.5,Synaptic and windows updates are totally different :o
1488,491,491,ubuntu,185,1,1,0.7723214285714286,61.5,Synaptic and windows updates are dissimilar :o
1489,491,491,ubuntu,186,1,1,0.7416666666666667,0,Windows updates is not like Synaptic.
1490,491,491,ubuntu,186,1,1,0.7333333333333334,0,Synaptic is different from windows updates.
1491,492,492,ubuntu,187,0,1,0.875,27.5,This is applicable for Nvidia 4.2
1492,492,492,ubuntu,187,0,1,0.7125,27.5,4.2 + Nvidia is also applicable
1493,492,492,ubuntu,192,1,1,0.5363095238095238,36.5,The same thing goes for 4.2 + nvidia.
1494,492,492,ubuntu,192,1,1,0.5696428571428571,36.5,It also counts for 4.2 + nvidia.
1495,492,492,ubuntu,189,0,1,0.8666666666666667,37.5,4.2+nvidia is applicable the same way.
1496,492,492,ubuntu,189,0,1,0.8705357142857143,37.5,Make sure to apply the same for 4.2+nvidia.
1497,492,492,ubuntu,190,0,1,0.7833333333333334,25.5,4.2 plus nvidia is the same
1498,492,492,ubuntu,190,0,1,0.7833333333333334,25.5,nvidia plus 4.2 are the same
1499,492,492,ubuntu,191,1,1,1.0,34.5,It's also true of 4.2+nvidia.
1500,492,492,ubuntu,191,0,1,1.0,34.5,4.2+nvidia is also true.
1501,493,493,ubuntu,193,1,1,0.3168706293706294,77.5,cp: cannot stat �/var/cache/apt/archives/*.deb�: No such file or directory exists.
1502,493,493,ubuntu,193,1,1,0.3168706293706294,77.5,cp: cannot stat �/var/cache/apt/archives/*.deb�: No such file or directory found.
1503,493,493,ubuntu,194,1,1,0.49457070707070705,230.5,cp: cannot stat?/No such file or directory for /var/cache/archives/*.deb?
1504,493,493,ubuntu,194,1,1,0.3645979020979021,230.5,cp: No such file or directory for /var/cache/apt/archives/*.deb?: cannot stat?
1505,493,493,ubuntu,195,1,1,0.4750915750915751,100,There's no such file or directory for cp: cannot stat �/var/cache/apt/archives/*.deb�:
1506,493,493,ubuntu,195,1,1,0.5772560772560773,100,"Cannot stat �/var/cache/apt/archives/*.deb�:, as there is no such file or directory, cp"
1507,493,493,ubuntu,196,0,1,0.8576388888888888,95.5,"Cannot start archive files, as no file exists."
1508,493,493,ubuntu,196,0,1,0.9068181818181817,95.5,"No files have been found, therefore you cannot start archives."
1509,493,493,ubuntu,197,1,1,0.3854312354312355,16.5,No such file or directory: cp: cannot stat �/var/cache/apt/archives/*.deb�:
1510,493,493,ubuntu,197,1,1,0.4338161838161838,16.5,There is no such file or directory.  cp: cannot stat �/var/cache/apt/archives/*.deb�:
1511,494,494,ubuntu,193,1,1,0.8263888888888888,0,"I am going to install it, hoping it works."
1512,494,494,ubuntu,193,1,1,0.7835858585858585,0,I'm going to install it and hope it functions properly.
1513,494,494,ubuntu,194,0,1,0.893939393939394,0,im going to try it ill let you know if it works
1514,494,494,ubuntu,194,0,1,0.7881944444444444,0,i hope it works because im going to try it
1515,494,494,ubuntu,195,1,1,0.5953088578088578,0,"Hopefully it'll work, because I'm gonna install it on that."
1516,494,494,ubuntu,195,0,1,0.7063131313131313,0,"When I install it on that, we'll see if it works."
1517,494,494,ubuntu,196,0,1,0.7340909090909091,146,"I am going to download it on that, I hope it works"
1518,494,494,ubuntu,196,0,1,0.9022435897435898,146,I will apply it on there and I have faith it will work
1519,494,494,ubuntu,197,0,1,0.6949404761904762,13,I hope it works after I install it.
1520,494,494,ubuntu,197,1,1,0.7659090909090909,13,I'm going to install it and hope that it works.
1521,495,495,ubuntu,193,0,1,0.46376741486068107,43.5,Nacc? Please explain what this means: -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1522,495,495,ubuntu,193,0,1,0.5302527151211361,43.5,Nacc? I have no idea what this means:  -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1523,495,495,ubuntu,194,0,1,0.7067765567765568,127,please explain this to me nacc -e's/[a-zA-Z]. *//g'-e'/^s*$/d'
1524,495,495,ubuntu,194,0,1,0.7571486928104575,127,i would like nacc to explain this to me -e's/^[a-zA-Z].*//g'-e'/^s*$/d'
1525,495,495,ubuntu,195,1,1,0.3621173030615755,105,"Could you explain this sed -e 's/^[a-zA-Z].*//g' -e '/^s*$/d' to me, nacc?"
1526,495,495,ubuntu,195,1,1,0.42356273649810805,105,"Sed -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'. Nacc, Please explain this to me?"
1527,495,495,ubuntu,196,0,1,0.4593137254901961,65.5,Can anyone please help me understand  -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1528,495,495,ubuntu,196,0,1,0.4593137254901961,65.5,Is there a solution to this  -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1529,495,495,ubuntu,197,0,1,0.4096738476092191,0,Can you explain this to me? sed -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1530,495,495,ubuntu,197,0,1,0.40294117647058814,0,Explain this to me: sed -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
1531,496,496,ubuntu,193,1,1,0.854040404040404,60.5,...until one's frustration results in hammering the hardware to smithereens!
1532,496,496,ubuntu,193,1,1,0.6156746031746032,60.5,Then you get so frustrated you hammer the hardware pieces.
1533,496,496,ubuntu,194,1,1,0.6138403263403263,76.5,you will start hammering the hardware if you get that frustrated :)
1534,496,496,ubuntu,194,0,1,0.5645104895104895,76.5,wait till you start hammering the hardware when you get frustrated:)
1535,496,496,ubuntu,195,1,1,0.38068181818181823,83.5,You start hammering the hardware because you get so frustrated :)
1536,496,496,ubuntu,195,1,1,0.4750915750915751,83.5,"At the point you get so very frustrated, you start hammering the hardware :)"
1537,496,496,ubuntu,196,0,1,0.35116550116550116,127.5,"Don't let yourself get so frustrated, that you start hammering the hardware."
1538,496,496,ubuntu,196,0,1,0.7964743589743589,127.5,Have you ever found yourself so upset that you start to hammer the hardware?
1539,496,496,ubuntu,197,0,1,0.5209325396825397,15,Don't get so frustrated that you hammer the hardware.
1540,496,496,ubuntu,197,1,1,0.40119047619047615,15,Until you get so frustrated that you hammer the hardware.
1541,497,497,ubuntu,193,0,1,0.8569240196078431,63.5,"At this point, there are no apps or other software that should be using that amount of energy."
1542,497,497,ubuntu,193,1,1,0.8621794871794872,63.5,No other software should be draining anywhere near that amount of memory now.
1543,497,497,ubuntu,194,0,1,0.6264880952380953,43.5,no way can that be using that much memory
1544,497,497,ubuntu,194,0,1,0.5987103174603176,43.5,no way should that be using that much memory
1545,497,497,ubuntu,195,0,1,0.5123949579831933,121.5,"what could be using that much memory now, as remotely there's nothing in there that should"
1546,497,497,ubuntu,195,0,1,0.6622544122544123,121.5,"remotely, there is nothing in there that now could be using so much memory"
1547,497,497,ubuntu,196,1,1,0.6309981684981684,0,and there shouldn't be anything in there that would be using that much memory.
1548,497,497,ubuntu,196,0,1,0.6579045954045954,0,there isn't anything there that should be slightly using so much memory now.
1549,497,497,ubuntu,197,1,1,0.5066468253968254,19.5,There is nothing that should be using that much memory.
1550,497,497,ubuntu,197,1,1,0.1563519813519813,19.5,There is nothing in there that should be remotely using that much memory.
1551,498,498,ubuntu,198,0,1,0.7858585858585859,62,Is there a Ubuntu website tracker bug that just uses Https?
1552,498,498,ubuntu,198,0,1,0.701830808080808,62,Can you track Ubuntu websites and download mirrors using just Https?
1553,498,498,ubuntu,98,0,1,0.28901515151515156,0,Do bugs track Ubuntu web sites and download mirrors using HTTPS only?
1554,498,498,ubuntu,98,0,1,0.4032425907425907,0,Are Ubuntu web sites and download mirrors using HTTPS only being tracked by bugs?
1555,498,498,ubuntu,199,0,0,0.7415293040293041,0,Do the download mirrors use HTTPS only and bug tracked by ubuntu web sites ?
1556,498,498,ubuntu,199,0,1,0.7415293040293041,0,Can the ubuntu web sites track a bug and mirrors downloaded with HTTPS only ?
1557,498,498,ubuntu,200,0,1,0.29187062937062935,72,does tracking Ubuntu web sites and download mirrors using HTTPS cause a bug?
1558,498,498,ubuntu,200,0,1,0.4750915750915751,72,"If I track Ubuntu web sites and download mirrors with HTTPS, is there a bug?"
1559,498,498,ubuntu,201,0,1,0.35890567765567766,31.5,Is there a bug using HTTPS only that is tracking Ubuntu web sites and download mirrors?
1560,498,498,ubuntu,201,1,1,0.12907925407925408,31.5,"Using HTTPS only, is there a bug tracking Ubuntu web sites and download mirrors?"
1561,499,499,ubuntu,198,1,1,0.5360390866873065,38,"It's quite simple, put an extra hard drive on your box and mirror it when you make changes."
1562,499,499,ubuntu,198,1,1,0.35316766566766566,38,"When you make changes, put a hard drive on your box and mirror it."
1563,499,499,ubuntu,202,1,1,0.8188112745098038,41.5,Easy: install another hard drive in your pc case and duplicate it whenever you make alterations.
1564,499,499,ubuntu,202,1,1,0.5895104895104896,41.5,"Just put another hard drive in and whenever you make changes, mirror it."
1565,499,499,ubuntu,200,1,1,0.8283882783882783,0,Connect another hard drive to your device and update it any time you change something
1566,499,499,ubuntu,200,1,1,0.8087121212121211,0,Attach another drive to your machine and mirror every change you make
1567,499,499,ubuntu,199,1,1,0.40649038461538456,126.5,Just put another hard drive on your box and mirror changes every time you make it.
1568,499,499,ubuntu,199,0,1,0.5990041208791209,126.5,Mirror the changes every time you make it after putting another hard drive on your box.
1569,499,499,ubuntu,203,1,1,0.47695203081232485,0,You can put another hard drive on your box and copy it every time you make changes.
1570,499,499,ubuntu,203,1,1,0.5360390866873065,0,It's possible to put another hard drive on your box and copy it each time you make changes.
1571,500,500,ubuntu,202,0,1,0.7528379772961817,82.5,Your question is imprecise: in future questions please detail both what you have already tried and what you need.
1572,500,500,ubuntu,202,0,1,0.6359004127966976,82.5,Your question appears unclear: please ask future questions by outlining what you have tried and what you need.
1573,500,500,ubuntu,198,0,1,0.6742216117216117,86.5,"If your question seems vague, always rephrase with what you tried and what you need, please."
1574,500,500,ubuntu,198,0,1,0.7210966117216118,86.5,"When a question seems vague, try asking again, adding what you tried and what you need."
1575,500,500,ubuntu,204,0,0,1.0,0,i don't get
1576,500,500,ubuntu,204,0,1,1.0,0,i don't understand
1577,500,500,ubuntu,200,1,1,0.8267543859649122,88.5,"Your request is vague, please rephrase the question citing your needs and what steps you've already tried, Vishwanath"
1578,500,500,ubuntu,200,0,1,0.8137445887445888,88.5,Your question is vaguely worded.  Please reword it to reflect the details of what you need and what you've already attempted
1579,500,500,ubuntu,203,0,1,0.8026524644945698,65.5,"Let's be a little more specific, in your question please provide what you have tried along with what you need."
1580,500,500,ubuntu,203,0,1,0.5109681984681983,65.5,"When asking your question, always explain what you have tried and what you need."
1581,501,501,ubuntu,198,1,0,0.4596177944862156,61.5,"I want to understand why Plank is on every start up, even though it is not mention in the Startup preferences."
1582,501,501,ubuntu,198,1,1,0.6291144527986633,61.5,"In the Startup Applications Preferences, Plank is being started, even though it is not mentioned, I'd like to know why."
1583,501,501,ubuntu,199,1,0,0.5801524562394127,224.5,"Every time I start up , why plank is getting started as well although it is not explicitly mentioned in start up applications preferences."
1584,501,501,ubuntu,199,0,0,0.43401272789817685,224.5,In the startup applications preferences it is not explicitly mentioned then why plank is getting started on every start up.
1585,501,501,ubuntu,205,0,0,0.7443627450980392,0,"The Plank appears on start up button even if it is not exclusively in ""Startup Applications Preference."""
1586,501,501,ubuntu,205,0,1,0.7609848484848484,0,"Plank is repeatedly showing up when being omitted on ""Startup Applications Preferences."""
1587,501,501,ubuntu,203,1,1,0.6104779411764705,55.5,"Plank is not listed in the Startup Applications Preferences, therefore why is it starting on every start up."
1588,501,501,ubuntu,203,1,1,0.7605311355311356,55.5,"The ""Startup Applications Preferences"" do not list Plank, but it starts on each start up."
1589,501,501,ubuntu,201,1,1,0.12688405797101449,33.5,"Even though it is not explicitly mentioned in the ""Startup Applications Preferences"",  am trying to find out why Plank is getting start on every start up"
1590,501,501,ubuntu,201,1,1,0.30047008547008547,33.5,"I am trying to find out why Plank - which is not explicitly mentioned in the ""Startup Applications Preferences"" - is getting start on every start up"
1591,502,502,ubuntu,202,0,1,0.6627450639599556,0,"My issue is that the System Settings on my XFCE4 appear to relate to a phone - and the message that appears if I swipe to the right says ""About this Phone"".."
1592,502,502,ubuntu,202,0,1,0.65722637869377,0,"The System Settings on the XFCE4 seem to be for a phone - and a right swipe leads to the message ""About this Phone""."
1593,502,502,ubuntu,198,1,1,0.45217589428115745,0,"On XFCE4, the trouble is that System Settings show me a phone interface, swiping to the right says 'About this Phone'"
1594,502,502,ubuntu,198,0,1,0.6609221918432445,0,The trouble with XFCE4 System Settings is that instead of being a settings interface it leads me to 'About this Phone'
1595,502,502,ubuntu,199,0,0,0.7093406593406593,117.5,Every time the system shoes XFCE4 settings interface if  I swipe right on this phone.
1596,502,502,ubuntu,199,0,0,0.7149509803921569,117.5,If I swipe right on the phone it shows the trouble system settings as XFCE4 on it.
1597,502,502,ubuntu,201,1,1,0.36245299009481435,0,"If I swipe to the right on System Settings for XFCE4, it says 'About this Phone', and this seems to be a settings interface for a phone, which is troubling."
1598,502,502,ubuntu,201,1,1,0.26840735738121724,0,The trouble is that swiping to the right in System Settings on XFCE4 shows what seems to be a settings interface for a phone - it says 'About this Phone'.
1599,502,502,ubuntu,203,1,0,0.6955542264752791,97,"My problem is the System Settings on XFCE4 shows setting interface for a phone, by swiping right, I read ""About this Phone""."
1600,502,502,ubuntu,203,0,1,0.5939970355731226,97,"If I swipe right it says ""About this Phone"", the System Settings for XFCE4 shows what appears to be interface setting for a phone."
1601,1,1,one-paraphrase,206,1,0,0.5500992063492064,0,"In Fall 2016, how many professors teaches EECS 280?"
1602,1,1,one-paraphrase,207,1,1,0.5986111111111111,22,"In Fall 2016, how many professors are teaching EECS 280?"
1603,1,1,one-paraphrase,208,1,1,0.8136363636363637,0,How many total professors during the Fall 2016 semester teach EECS280?
1604,1,1,one-paraphrase,209,1,1,0.5986111111111111,20,"In Fall 2016, how many professors are teaching EECS 280?"
1605,1,1,one-paraphrase,210,0,1,0.7564102564102565,31,Do you know how many professors will be teaching EECS 28 in Fall 2016?
1606,1,1,one-paraphrase,211,1,1,0.5891414141414142,52,"The professors teaching eecs 280 in fall 2016, how many are they?"
1607,1,1,one-paraphrase,212,1,1,0.7400932400932401,68,"In the Fall 2016 semester, EECS 280 is taught by how many professors?"
1608,1,1,one-paraphrase,213,1,1,0.37619047619047624,29,In Fall of 2016 how many professors teach EECS 280?
1609,1,1,one-paraphrase,214,1,1,0.6576388888888889,50,"In Fall 2016, how many EECS 280 professors are there?"
1610,1,1,one-paraphrase,215,1,1,0.6535353535353534,45,What number of professors will be teaching EECS 280 in Fall 2016?
1611,2,2,one-paraphrase,207,1,1,0.6254079254079254,19,"In order to fulfill the capstone requirement, what easy course can I take?"
1612,2,2,one-paraphrase,210,1,1,0.5859432234432235,66,What class is the easiest one I can take in order to fulfill the capstone requirement?
1613,2,2,one-paraphrase,208,1,0,0.4709325396825397,23,What class is the easiest to fulfill the capstone requirement?
1614,2,2,one-paraphrase,211,0,1,0.5720238095238095,42,How can I easily fulfill the capstone requirement?
1615,2,2,one-paraphrase,209,1,1,0.6513888888888889,17,"For fulfilling the capstone requirement, what's the easiest class?"
1616,2,2,one-paraphrase,206,0,1,0.4539918414918414,85,To fulfill the class requirement what's the easiest class I can take?
1617,2,2,one-paraphrase,212,1,1,0.40050366300366297,73,"In order to fulfill the capstone requirement, what's the easiest class I can take?"
1618,2,2,one-paraphrase,213,1,1,0.7644230769230769,27,"I need to fulfill a capstone requirement, what class would be the easiest?"
1619,2,2,one-paraphrase,214,1,1,0.6178030303030304,47,Is there an easy class available to fulfill the capstone requirement?
1620,2,2,one-paraphrase,215,1,1,0.6386738261738262,35,Which course would be the easiest I can take to finish the capstone requirement?
1621,3,3,one-paraphrase,209,0,1,0.15416666666666662,0,Has EECS 280 been offered for long?
1622,3,3,one-paraphrase,207,1,1,0.8154761904761905,0,How many terms has EECS been running?
1623,3,3,one-paraphrase,210,0,1,0.3814484126984128,24,Has EECS 280 been offered for a long time?
1624,3,3,one-paraphrase,208,1,1,0.12738095238095232,13,For how long has EECS 280 been offered?
1625,3,3,one-paraphrase,211,0,0,0.8972222222222221,38,Are you know about the offering period for eecs 280?
1626,3,3,one-paraphrase,206,0,1,0.884090909090909,71,What's the time limit for which EECS 280 is offered?
1627,3,3,one-paraphrase,212,0,1,0.15416666666666662,56,Has EECS 280 been offered for long?
1628,3,3,one-paraphrase,213,1,1,0.12738095238095232,17,For how long has EECS 280 been offered?
1629,3,3,one-paraphrase,214,1,1,0.7098214285714286,0,EECS 280 has been available for how long?
1630,3,3,one-paraphrase,215,0,0,0.5696428571428571,0,Since when had EECS 280 been offered?
1631,4,4,one-paraphrase,211,0,0,0.7498737373737373,0,Are you know about the person who teach mde classes this winter?
1632,4,4,one-paraphrase,209,1,1,0.8263888888888888,78,MDE classes are being taught this winter by whom?
1633,4,4,one-paraphrase,207,1,1,0.2666666666666666,14,"This winter, who is teaching MDE classes?"
1634,4,4,one-paraphrase,208,1,1,0.7395833333333334,10,What professor this winter is teaching the MDE classeS?
1635,4,4,one-paraphrase,212,1,1,0.6535353535353534,0,"Of all the instructors, who will be teaching MDE classes this winter?"
1636,4,4,one-paraphrase,210,1,1,0.6178030303030304,24,Do you know who is teaching MDE classes in the winter?
1637,4,4,one-paraphrase,206,1,1,0.5339285714285714,40,Who will teach MDE classes this winter?
1638,4,4,one-paraphrase,213,1,1,0.5004960317460317,20,"The MDE classes this winter, who is teaching those?"
1639,4,4,one-paraphrase,214,1,1,0.8363636363636364,52,"This winter, who are the professors for the MDE classes available?"
1640,4,4,one-paraphrase,215,1,1,0.6464285714285714,19,Which professor is teaching MDE this winter?
1641,5,5,one-paraphrase,210,0,1,0.411904761904762,0,Has Dr. Peter Chen taught any classes in the past?
1642,5,5,one-paraphrase,207,1,1,0.19742063492063494,19,"In the past, what classes has Dr. Peter Chen taught?"
1643,5,5,one-paraphrase,209,1,1,0.6604166666666667,14,What are the past classes Dr. Peter Chen has taught?
1644,5,5,one-paraphrase,208,1,1,0.5486111111111112,15,Dr Peter Chen has taught what classes in the past?
1645,5,5,one-paraphrase,211,0,0,0.5696428571428571,29,Which subject has Dr. Peter Chen took?
1646,5,5,one-paraphrase,206,1,1,0.8136363636363637,58,For what classes Dr. Peter Chang has been the teacher before?
1647,5,5,one-paraphrase,212,1,1,0.28601190476190474,73,Which past classes has Dr. Peter Chen taught?
1648,5,5,one-paraphrase,213,1,1,0.19742063492063494,0,In the past what classes has Dr. Peter Chen taught?
1649,5,5,one-paraphrase,214,1,1,0.34404761904761905,35,What has Dr. Peter Chen taught previously?
1650,5,5,one-paraphrase,215,1,1,0.601388888888889,22,Dr. Peter Chen has taught which classes in the past?
1651,6,6,one-paraphrase,216,1,1,0.40119047619047615,20,What classes qualify me to declare a major in EECS?
1652,6,6,one-paraphrase,217,1,1,0.8313131313131313,98,what will be the prerequisites courses to declare a majorin EFCS?
1653,6,6,one-paraphrase,218,1,1,0.31821199633699637,62,"If I want to declare a major in EECS, what classes do I need to take?"
1654,6,6,one-paraphrase,219,1,1,0.6684523809523809,0,Which classes are needed to obtain a major in EECS?
1655,6,6,one-paraphrase,220,1,1,0.6156746031746032,0,"To get a major in EECS, what classes are neccesary?"
1656,6,6,one-paraphrase,221,1,1,0.5352980352980354,30,"If I were to declare a major in EECS, what classes would I need?"
1657,6,6,one-paraphrase,222,1,0,0.6513888888888889,70,Which courses are need in order to major in EECS?
1658,6,6,one-paraphrase,223,1,1,0.40119047619047615,29,What classes are required to declare a major in EECS?
1659,6,6,one-paraphrase,224,0,1,0.364520202020202,0,Are there any classes in order to declare a major in EECS?
1660,6,6,one-paraphrase,225,1,1,0.19340659340659347,123,"In order to declare a major in EECS, which classes do I need to take?"
1661,7,7,one-paraphrase,216,1,1,0.3776785714285714,21,Can I attend 280 on Mondays and Wednesdays?
1662,7,7,one-paraphrase,217,1,1,0.6406746031746032,45,On Mondays and Wednesdays is it possible to take 280?
1663,7,7,one-paraphrase,218,1,1,0.6264880952380953,28,Is 280 available to take on Mondays and Wednesdays?
1664,7,7,one-paraphrase,220,0,0,0.8576388888888888,29,What are the day when I can take 280?
1665,7,7,one-paraphrase,222,0,1,0.96875,0,Will 280 be ok two days a week?
1666,7,7,one-paraphrase,221,1,1,0.578030303030303,0,Is it possible for me to take 280 on Mondays and Wednesdays?
1667,7,7,one-paraphrase,226,1,1,0.3291666666666666,0,Mondays and Wednesdays can I take 280?
1668,7,7,one-paraphrase,227,0,1,0.8779137529137528,49,Is it possible for me to take 280 on either Monday or Wednesday?
1669,7,7,one-paraphrase,224,1,1,0.5337752525252526,58,is there a possibility  to take 280 on Mondays and Wednesdays ?
1670,7,7,one-paraphrase,225,1,1,0.6156746031746032,173,"On Mondays and Wednesdays, am I able to take 280?"
1671,8,8,one-paraphrase,216,1,1,0.7455357142857143,0,What courses are useful precursors to EECS 280?
1672,8,8,one-paraphrase,217,1,1,0.9423076923076923,114,what will be the prerequisites that will be useful for understanding EFCS 280?
1673,8,8,one-paraphrase,218,1,1,0.8394345238095238,51,Are there any courses I should take prior to taking EECS 280 that would help me?
1674,8,8,one-paraphrase,220,1,0,0.48832070707070707,68,Are there any useful course to take before taking EECS 280?
1675,8,8,one-paraphrase,221,1,1,0.6309981684981684,46,"Before taking EECS 280, what are some other courses that might be useful to take?"
1676,8,8,one-paraphrase,222,1,1,0.40429292929292937,137,Are there any recommended courses to take before taking EECS 280?
1677,8,8,one-paraphrase,227,1,1,0.8392857142857143,0,What courses help you prepare for EECS 280?
1678,8,8,one-paraphrase,223,1,0,0.8068181818181819,24,Is there any useful courses that I can take before EECS 280?
1679,8,8,one-paraphrase,224,1,1,0.29753787878787874,39,are there any useful courses to take before taking EECS 280?
1680,8,8,one-paraphrase,225,1,1,0.7707708957708957,85,Are there any courses that'll be beneficial in taking before taking EECS 280?
1681,9,9,one-paraphrase,216,1,1,0.761904761904762,14,Please advise me regarding courses worth three credits.
1682,9,9,one-paraphrase,217,1,0,0.8080357142857143,47,what are the courses which has three credits?
1683,9,9,one-paraphrase,218,1,1,0.7707708957708957,0,"Of the courses I have to choose from, which ones are worth three credits?"
1684,9,9,one-paraphrase,219,0,0,0.6820436507936508,34,Are there any courese that are worth three credits?
1685,9,9,one-paraphrase,220,0,0,0.8154761904761905,83,Are there any three credits worthy courses?
1686,9,9,one-paraphrase,221,1,1,0.6264880952380953,16,"Of all the courses, which are worth three credits?"
1687,9,9,one-paraphrase,222,0,1,0.9423076923076923,98,Is there a list of courses that are a minimum of 3 credits?
1688,9,9,one-paraphrase,223,1,1,0.6264880952380953,0,"Of all courses, which ones are worth three credits?"
1689,9,9,one-paraphrase,227,1,1,0.6684523809523809,53,"Of all the courses, which ones are worth three credits?"
1690,9,9,one-paraphrase,226,1,1,0.8666666666666667,51,What classes give you three credits?
1691,10,10,one-paraphrase,216,1,1,0.884090909090909,31,"Are there any professors who teach Algorithms, other than Professor Stout?"
1692,10,10,one-paraphrase,217,1,0,0.3814484126984128,0,To teach algorithms is professor Stout the only person?
1693,10,10,one-paraphrase,218,1,1,0.8972222222222221,35,Does any one else teach Algorithms other than Professor Stout?
1694,10,10,one-paraphrase,220,1,1,0.8472222222222222,64,"Besides Professor Stout, is there any other person teaching Algorithms?"
1695,10,10,one-paraphrase,221,1,1,0.8722222222222222,28,Is there another teacher of Algorithms aside from Professor Stout?
1696,10,10,one-paraphrase,222,0,0,0.9583333333333334,41,What Professor are currently teaching Algorithm?
1697,10,10,one-paraphrase,223,1,1,0.8194444444444444,45,Is there anyone other than Professor Stout that teaches Algorithms?
1698,10,10,one-paraphrase,226,0,1,0.8854166666666667,54,Does anyone else other than Professor Stout teach Algorithms?
1699,10,10,one-paraphrase,227,0,1,0.8194444444444444,146,Is there another professor that teaches Algorithms besides Professor Stout?
1700,10,10,one-paraphrase,225,0,1,0.7354166666666666,0,Is there someone else who teaches Algorithms besides Professor Stout?
1701,11,11,one-paraphrase,228,0,1,0.6107142857142858,36,Are any MDE classes offered this winter?
1702,11,11,one-paraphrase,229,1,1,0.18988095238095232,35,Which MDE classes are offered this winter?
1703,11,11,one-paraphrase,230,1,1,0.6542658730158731,51,Which MDE classes are offered during the winter semester?
1704,11,11,one-paraphrase,231,1,1,0.7859848484848484,69,In this winter season what are the MDE classes that are offered?
1705,11,11,one-paraphrase,232,1,1,0.5050595238095238,119,"This winter, what MDE classes are being offered?"
1706,11,11,one-paraphrase,220,1,1,0.6949404761904762,47,what MDE classes can I take this winter?
1707,11,11,one-paraphrase,233,1,1,0.4333333333333333,42,Which winter MDE classes are offered?
1708,11,11,one-paraphrase,234,1,0,0.7380952380952381,45,"This winter, is there MDE classes offered?"
1709,11,11,one-paraphrase,235,1,1,0.6406746031746032,46,Are there any MDE classes that are offered this winter?
1710,11,11,one-paraphrase,236,1,1,0.5363095238095238,50,What MDE classes are scheduled for this winter?
1711,12,12,one-paraphrase,228,1,1,0.8472222222222222,0,What are some classes that are upper-level offering four credits.
1712,12,12,one-paraphrase,231,1,1,0.9147727272727273,40,Please let me know the upper level classes that offer four credits?
1713,12,12,one-paraphrase,230,1,1,0.7416666666666667,64,Which four credit classes are upper-level?
1714,12,12,one-paraphrase,232,1,1,0.6636904761904762,65,Four credits are given by which upper-level classes?
1715,12,12,one-paraphrase,220,1,0,0.8035714285714286,388,Is there any four credits worthy upper-level classes?
1716,12,12,one-paraphrase,233,1,1,0.8085858585858586,0,"Of all the upper level classes, which ones are four credits?"
1717,12,12,one-paraphrase,235,1,1,0.7986111111111112,0,"Of all upper-level classes, which ones have four credits?"
1718,12,12,one-paraphrase,237,1,1,0.8194444444444444,49,"Of the upper-level classes, which ones are four credit hours?"
1719,12,12,one-paraphrase,236,1,1,0.6464285714285714,54,What upper-level classes are worth four credits?
1720,12,12,one-paraphrase,234,1,1,0.7993881118881119,61,"Of the classes that are four credits, which of those are upper-level classes?"
1721,13,13,one-paraphrase,229,1,1,0.8705357142857143,0,Is there a lab which belongs to 280?
1722,13,13,one-paraphrase,231,1,1,0.825,60,Is there a lab for 280?
1723,13,13,one-paraphrase,230,1,1,0.825,16,Is there a lab in 280?
1724,13,13,one-paraphrase,232,0,0,0.9,0,Is Lab available in 280?
1725,13,13,one-paraphrase,220,0,1,0.825,33,Is 280 studied in a lab?
1726,13,13,one-paraphrase,233,1,1,0.825,12,Is there a lab for 280?
1727,13,13,one-paraphrase,235,1,0,0.5791666666666666,61,Does 280 course have a lab?
1728,13,13,one-paraphrase,237,1,1,0.8511904761904762,22,Is there a lab component for 280?
1729,13,13,one-paraphrase,234,1,1,0.825,0,Is there a lab in 280?
1730,13,13,one-paraphrase,236,1,1,0.825,33,Is a lab included in 280?
1731,14,14,one-paraphrase,228,1,1,0.8972222222222221,33,Do you know who the teacher of EECS 280 is?
1732,14,14,one-paraphrase,230,1,1,0.8705357142857143,0,Who is the instructor for course EECS 280?
1733,14,14,one-paraphrase,229,1,1,0.8511904761904762,12,Who is the instructor for EECS 280?
1734,14,14,one-paraphrase,232,1,1,0.8666666666666667,66,EECS 280 is taught by whom?
1735,14,14,one-paraphrase,220,1,1,0.818452380952381,29,Could you tell me which professor teaches EECS 280?
1736,14,14,one-paraphrase,233,1,1,0.8511904761904762,18,Who is the teacher for EECS 280?
1737,14,14,one-paraphrase,236,1,1,0.818452380952381,0,What is the instructors name that teaches EECS 280?
1738,14,14,one-paraphrase,237,1,1,0.6416666666666666,22,What professor teaches EECS 280?
1739,14,14,one-paraphrase,235,1,1,0.8666666666666667,87,By whom is EECS 280 taught ?
1740,14,14,one-paraphrase,234,1,1,0.825,49,Who is EECS 280 taught by?
1741,15,15,one-paraphrase,231,1,1,0.8854166666666667,0,Are AM classes available for the EECS 280 course?
1742,15,15,one-paraphrase,229,1,1,0.8035714285714286,21,Are there any morning classes in EECS 280?
1743,15,15,one-paraphrase,228,1,1,0.8035714285714286,20,Are any morning classes available for EECS 280?
1744,15,15,one-paraphrase,232,1,1,0.6949404761904762,53,Do we have morning classes for EECS 280?
1745,15,15,one-paraphrase,220,1,0,0.8576388888888888,122,Is there any EECS 280 classes scheduled for morning?
1746,15,15,one-paraphrase,233,1,1,0.7738095238095238,15,Are there morning classes for EECS 280?
1747,15,15,one-paraphrase,237,1,1,0.8705357142857143,0,Is EECS 280 available as a morning class?
1748,15,15,one-paraphrase,234,1,1,0.8705357142857143,65,Is a morning class available for EECS 280?
1749,15,15,one-paraphrase,236,1,1,0.8705357142857143,92,Is there a morning class for EECS 280?
1750,15,15,one-paraphrase,235,1,0,0.8035714285714286,36,Is there any morning classes for EECS 280?
1751,16,16,one-paraphrase,238,1,1,0.4369047619047619,17,Should I take both EECS 280 and EECS 370 together?
1752,16,16,one-paraphrase,239,1,1,0.6684523809523809,27,Should EECS280 and EECS370 be taken at the same time?
1753,16,16,one-paraphrase,240,1,1,0.42424242424242425,45,Should EECS 280 and EECS 370 be taken at the same time?
1754,16,16,one-paraphrase,241,1,0,0.6763888888888889,25,Should EECS 280 and and EECS 370 be taken concurrently?
1755,16,16,one-paraphrase,242,0,1,0.7354166666666666,27,Do I need to take EECS 280 before EECS 370?
1756,16,16,one-paraphrase,243,1,1,0.6924242424242424,0,Should I take both the EECS 260 and EECS 370 courses simultaneously?
1757,16,16,one-paraphrase,244,1,1,0.5987103174603174,0,Would taking EECS 280 and EECS 370 concurrently be okay?
1758,16,16,one-paraphrase,245,1,1,0.42424242424242425,30,Should EECS 280 and EECS 370 be taken at the same time?
1759,16,16,one-paraphrase,246,1,1,0.4475274725274725,91,Is it advisable to study both EECS 280 and EECS 370 at the same time?
1760,16,16,one-paraphrase,247,1,1,0.7258366633366633,0,Would it be good for me to do EECS 280 and EECS 370 simultaneously?
1761,17,17,one-paraphrase,238,1,1,0.47184343434343434,19,"Between EECS 788 Securities and EECS 280 UI, which is easier?"
1762,17,17,one-paraphrase,239,0,1,0.6994047619047619,0,Is EECS 378 Securities easier than EECS280 UI?
1763,17,17,one-paraphrase,240,1,1,0.5205808080808081,1,"Of the classes EECS378 Securities and EECS 280 UI, which is easier."
1764,17,17,one-paraphrase,241,1,1,0.6904040404040404,35,Which course is easier: EECS 378 or EECS 280 UI?
1765,17,17,one-paraphrase,242,0,1,0.5813492063492064,27,Is EECS 378 Securities easier than EECS 280 UI?
1766,17,17,one-paraphrase,243,1,1,0.6981351981351982,34,"Which of the two are easier, EECS 378 Securities, or EECS 280 UI?"
1767,17,17,one-paraphrase,248,1,1,0.29187062937062935,0,Which is less demanding out of EECS 378 Securities and EECS 280 UI?
1768,17,17,one-paraphrase,244,0,1,0.5813492063492064,21,Is EECS 378 Securities easier than EECS 280 UI?
1769,17,17,one-paraphrase,246,1,1,0.5500992063492064,0,"Of EECS 378 and EECS 280UI, which is easier?"
1770,17,17,one-paraphrase,247,1,1,0.32095959595959594,49,Of EECS 378 Securities and EECS 280 UI which is less difficult?
1771,18,18,one-paraphrase,238,1,1,0.511904761904762,0,Which classes being offered this Fall are upper-level EECS?
1772,18,18,one-paraphrase,240,1,1,0.6264880952380953,65,"In the Fall, what upper-level EECS classes are offered?"
1773,18,18,one-paraphrase,239,1,1,0.7316468253968255,50,What upper level EECS classes are available this Fall?
1774,18,18,one-paraphrase,241,1,1,0.5960858585858585,0,"Of the courses being offered this Fall, which are upper-level EECS classes?"
1775,18,18,one-paraphrase,242,0,1,0.5316468253968254,24,Are there any upper-level EECS classes being offered this fall?
1776,18,18,one-paraphrase,249,1,1,0.7038690476190477,0,Are there any upper-level EECS classes available this Fall?
1777,18,18,one-paraphrase,243,0,1,0.5178571428571429,47,What advanced EECS courses are being offered this fall?
1778,18,18,one-paraphrase,245,1,1,0.7381313131313131,24,"Of the EECS classes offered this Fall, which are upper level?"
1779,18,18,one-paraphrase,244,1,1,0.8222222222222222,30,"During the Fall, which EECS classes, upper level, are offered?"
1780,18,18,one-paraphrase,247,1,1,0.8392857142857143,35,What upper-level EECS courses are available this autumn?
1781,19,19,one-paraphrase,238,1,1,0.19742063492063494,10,"Before taking 280, which courses do I need to take?"
1782,19,19,one-paraphrase,240,1,1,0.6684523809523809,0,Are there any courses I must take before taking 280?
1783,19,19,one-paraphrase,241,1,1,0.9375,29,What courses are the prerequisites needed for 280?
1784,19,19,one-paraphrase,239,1,1,0.7797619047619047,24,What courses must I take before 280?
1785,19,19,one-paraphrase,242,1,1,0.9166666666666667,14,What are the prerequisites to 280?
1786,19,19,one-paraphrase,243,1,1,0.8392857142857143,32,Which courses are required before going into 280?
1787,19,19,one-paraphrase,245,1,1,0.46332070707070705,14,"Prior to taking 280, which courses do I need to complete?"
1788,19,19,one-paraphrase,244,0,1,0.8020833333333334,26,What courses should I take prior to taking 280?
1789,19,19,one-paraphrase,246,0,1,0.8020833333333334,28,"Prior to studying 280, which courses should I take?"
1790,19,19,one-paraphrase,247,1,1,0.95,34,What are the prerequisites for me before enrolling in 280?
1791,20,20,one-paraphrase,238,1,1,0.7666666666666666,17,What classes next semester are being taught by Dr. DeOrio?
1792,20,20,one-paraphrase,240,1,1,0.7944444444444444,48,In this next semester what will Dr. DeOrio be teaching?
1793,20,20,one-paraphrase,239,1,1,0.7104166666666667,41,Do you know what Dr. DeOrio is teaching next semester?
1794,20,20,one-paraphrase,241,1,1,0.8351648351648351,50,Could you tell me what classes will be taught by Dr. DeOrio next semester?
1795,20,20,one-paraphrase,242,0,1,0.5050595238095238,0,Is Dr. DeOrio teaching any classes next semester?
1796,20,20,one-paraphrase,243,1,1,0.47589285714285723,107,Which courses are Dr. DeOrio teaching next semester?
1797,20,20,one-paraphrase,245,1,1,0.4380952380952381,0,What classes next semester is Dr. DeOrio teaching?
1798,20,20,one-paraphrase,244,1,1,0.7416666666666667,42,"During next semester, what classes will Dr. DeOrio be teaching?"
1799,20,20,one-paraphrase,246,1,1,0.7098214285714286,37,Dr. DeOrio is teaching which classes next semester?
1800,20,20,one-paraphrase,247,0,1,0.7881944444444444,39,What courses is Dr. DeOrio facilitating in the coming semester?
1801,1,1,baseline,250,1,1,0.8313131313131313,94.5,What is the number of professors teaching EECS280 in fall 2016?
1802,1,1,baseline,250,0,0,0.8313131313131313,94.5,Is there set amount of professors teaching EECS280 in fall 2016?
1803,1,1,baseline,204,0,1,0.37976190476190474,35.5,Who teaches EECS 280 in Fall 2016?
1804,1,1,baseline,204,1,1,0.2276785714285714,35.5,In Fall 2016 how many professors teach EECS 280?
1805,1,1,baseline,251,0,1,0.7801573426573427,242.5,Will there be many professors teaching EECS 280 in the Fall of 2016?
1806,1,1,baseline,251,1,0,0.6129703629703631,242.5,Of all the how many professors will be teaching EECS 280 in Fall 2016?
1807,1,1,baseline,252,1,1,0.6238053613053612,37.5,How many options are there for professors of EECS 280 in Fall 2016?
1808,1,1,baseline,252,0,1,0.15863095238095232,37.5,Which professors teach EECS 280 in Fall 2016?
1809,1,1,baseline,253,1,1,0.7609265734265734,26.5,EECS 280 is taught be how many professors in the fall of 2016?
1810,1,1,baseline,253,0,0,0.8159090909090909,26.5,"In the fall of 2016, how man professors will teach EECS?"
1811,2,2,baseline,250,1,1,0.5401681651681653,0,Which class is the easiest I can take to the fulfill the Capstone requirement?
1812,2,2,baseline,250,1,1,0.5239495798319328,0,Is there a class that's the easiest one I can take to fulfill the Capstone requirement?
1813,2,2,baseline,251,1,1,0.6684981684981686,36,Which class is the easiest class to fulfil the capstone requirement that I can take?
1814,2,2,baseline,251,0,1,0.5960858585858585,36,If I take the easiest class will it fulfill the capstone requirement?
1815,2,2,baseline,254,0,1,0.7978479853479853,28.5,What class is the simplest to take in order to complete the capstone requirement?
1816,2,2,baseline,254,1,1,0.6988553113553113,28.5,Is there an easy class I can take in order to complete the capstone requirement?
1817,2,2,baseline,252,1,1,0.7245580808080807,30,Is there an easy class that will fulfill the capstone requirement?
1818,2,2,baseline,252,0,1,0.4959325396825397,30,What's the easiest way to fulfill the capstone requirement?
1819,2,2,baseline,253,1,1,0.7082070707070706,0,How can I most easily fulfill the capstone requirement with a class?
1820,2,2,baseline,253,1,1,0.7354166666666666,0,Which class that fulfills the capstone requirement is the easiest?
1821,3,3,baseline,251,1,1,0.6170634920634921,0,The EECS 280 has been offered for how long?
1822,3,3,baseline,251,1,1,0.8143315018315017,0,What is the length of time that the EECS 280 has been offered for?
1823,3,3,baseline,250,1,1,0.4789682539682539,268.5,What length of time has EECS 280 been offered for?
1824,3,3,baseline,250,0,1,0.31726190476190474,268.5,Since when has EECS 280 been offered for?
1825,3,3,baseline,254,1,1,0.7245580808080807,0,Around what length of time has EECS 280 been around for?
1826,3,3,baseline,254,1,1,0.7430555555555556,0,EECS 280 has been in existence for how long?
1827,3,3,baseline,252,0,1,0.15416666666666662,25.5,Has EECS 280 been offered for long?
1828,3,3,baseline,252,1,1,0.44464285714285723,25.5,How many years has EECS 280 been offered?
1829,3,3,baseline,253,1,1,0.5654761904761905,35,EECS  280 has been offered for how long?
1830,3,3,baseline,253,1,1,0.8020833333333334,35,EECS has been a subject choice for how long?
1831,4,4,baseline,204,1,1,0.8080357142857143,0,Who is the instructor for MDE winter classes?
1832,4,4,baseline,204,1,1,0.7723214285714286,0,For winter MDE classes who is the professor?
1833,4,4,baseline,251,1,1,0.31726190476190474,33.5,Which professor is teaching MDE classes this winter?
1834,4,4,baseline,251,1,1,0.7382575757575757,33.5,Of all the professors this winter who is teaching the MDE classes?
1835,4,4,baseline,250,1,0,0.6542658730158731,47,What is the teacher for MDE classes this winter?
1836,4,4,baseline,250,1,1,0.7886363636363636,47,Do you know who is the MDE classes teacher this winter?
1837,4,4,baseline,252,1,1,0.5952380952380953,19.5,Who is the professor for MDE classes this winter?
1838,4,4,baseline,252,1,1,0.6464285714285714,19.5,What professor is teaching MDE this winter?
1839,4,4,baseline,253,1,1,0.8444444444444444,63,MDE classes are being offered by which teachers this winter?
1840,4,4,baseline,253,1,1,0.6345238095238095,63,What teachers are offering MDE classes this winter?
1841,5,5,baseline,251,1,1,0.6876144688644689,51.5,Of all the classes Dr. Peter Chen has taught in the past what were the subjects?
1842,5,5,baseline,251,1,1,0.44002525252525254,51.5,What are the classes that Dr. Peter Chen taught in the past?
1843,5,5,baseline,204,1,1,0.625,25,What has Dr Chen taught?
1844,5,5,baseline,204,1,1,0.575,25,What past classes has Dr Chen taught?
1845,5,5,baseline,250,0,1,0.6901223776223777,78,Is there a list of classes that Dr. Peternal Chen taught in the past?
1846,5,5,baseline,250,1,1,0.472718253968254,78,Dr. Peter Chen taught which classes in the past?
1847,5,5,baseline,252,1,1,0.7131944444444445,0,What are the classes that Dr. Peter Chen has taught?
1848,5,5,baseline,252,1,1,0.7316468253968255,0,What classes does Dr. Peter Chen have experience teaching?
1849,5,5,baseline,253,1,1,0.31726190476190474,38.5,Which classes has Dr. Peter Chen taught previously?
1850,5,5,baseline,253,1,1,0.601388888888889,38.5,Dr. Peter Chen has taught which classes in the past?
1851,6,6,baseline,255,0,1,0.7115967365967367,0,What classes are included in the course selection for a major in EECS?
1852,6,6,baseline,255,0,1,0.5723859473859474,0,What classes should I choose if I want to declare a major in EECS?
1853,6,6,baseline,256,0,1,0.9166666666666667,29.5,What are the course requirements for an EECS major?
1854,6,6,baseline,256,0,1,0.90625,29.5,Which classes are required for an EECS major?
1855,6,6,baseline,257,1,1,0.45396825396825397,38.5,"To declare a major in EECS, which classes are required?"
1856,6,6,baseline,257,1,1,0.45396825396825397,38.5,Which classes are required to declare a major in EECS?
1857,6,6,baseline,258,1,1,0.6722652347652348,50.5,Are there prerequisite classes I should take before I declare a major in EECS?
1858,6,6,baseline,258,1,1,0.4466211484593837,50.5,"I want to declare a major in EECS, what classes if any do I need to take?"
1859,6,6,baseline,259,1,1,0.2825757575757576,23,"In order to major in EECS, what classes do I need to take?"
1860,6,6,baseline,259,0,1,0.6636904761904762,23,What classes are required to major in EECS?
1861,7,7,baseline,256,1,1,0.6264880952380953,13,Can course 280 be taken on Mondays and Wednesdays?
1862,7,7,baseline,256,0,1,0.6032738095238095,13,Is course 280 offered on Mondays and Wednesdays?
1863,7,7,baseline,257,1,1,0.2690476190476191,0,"On Mondays and wednesdays, can I take 280?"
1864,7,7,baseline,257,0,1,0.5339285714285714,0,Is 280 available on mondays and wednesdays?
1865,7,7,baseline,255,0,1,0.693452380952381,44.5,Is the course number 280 offered on Mondays and Wednesdays?
1866,7,7,baseline,255,1,0,0.6327020202020202,44.5,I it possible to take the course 280 on  Mondays and Wednesdays?
1867,7,7,baseline,258,1,1,0.5339285714285714,42.5,Is 280 available on Mondays and Wednesdays?
1868,7,7,baseline,258,1,1,0.6636904761904762,42.5,Can I register for 280 Mondays and Wednesdays?
1869,7,7,baseline,259,0,1,0.6156746031746032,26,On Mondays and Wednesdays I would prefer to take 280.
1870,7,7,baseline,259,1,1,0.7631944444444444,26,Is it possible to take 280 on Wednesdays and Mondays?
1871,8,8,baseline,258,1,1,0.6901223776223777,0,Can you tell me what other courses you would take before taking EECS 280?
1872,8,8,baseline,258,1,1,0.8914835164835164,0,Please give me advice on which courses are best taken prior to EECS 280.
1873,8,8,baseline,256,0,1,0.5720238095238095,24,What prerequisites are suggested before taking EECS 280?
1874,8,8,baseline,256,1,1,0.49007936507936506,24,What courses should I take before taking EECS 280?
1875,8,8,baseline,255,1,1,0.6264880952380953,41,What  courses would be helpful before taking EECS 280?
1876,8,8,baseline,255,1,1,0.5760780885780886,41,What courses would be a good choice to take before taking EECS 280?
1877,8,8,baseline,257,1,1,0.5709325396825398,29.5,"Before taking EECS 280, what other courses are useful?"
1878,8,8,baseline,257,1,1,0.5674603174603176,29.5,Which useful courses are available before taking EECS 280?
1879,8,8,baseline,259,1,1,0.8462121212121212,29.5,Can you name courses that would prepare me for taking EECS 280?
1880,8,8,baseline,259,1,1,0.5110479797979799,29.5,Which courses would be helpful to take before taking EECS 280?
1881,9,9,baseline,260,1,1,0.9821428571428572,0,Can you give me a list of classes that result in three course credit?
1882,9,9,baseline,260,1,1,0.8854166666666667,0,What classes on this list are for three credits?
1883,9,9,baseline,261,1,1,0.6264880952380953,0,"Of all the courses, which are worth three credits?"
1884,9,9,baseline,261,1,1,0.875,0,Are there any three credit courses?
1885,9,9,baseline,255,1,1,0.8972222222222221,38.5,What courses should I take if I need three credits?
1886,9,9,baseline,255,1,1,0.8035714285714286,38.5,Which courses have a value of three credits?
1887,9,9,baseline,257,1,1,0.6684523809523809,19,"Of all the courses, which ones are worth three credits?"
1888,9,9,baseline,257,1,1,0.6880952380952381,19,Are there any courses worth three credits?
1889,9,9,baseline,259,1,1,0.9166666666666667,0,What three credit course are there?
1890,9,9,baseline,259,0,1,0.5696428571428571,0,How many course are worth three credits?
1891,10,10,baseline,256,1,1,0.29464285714285715,0,Is the only person who teaches Algorithms Professor Stout?
1892,10,10,baseline,256,1,1,0.8020833333333334,0,"Is Algorithms only taught by one person, Professor Stout?"
1893,10,10,baseline,258,0,1,0.7380952380952381,66,"Besides Professor Stout, who else teaches Algorithms?"
1894,10,10,baseline,258,0,1,0.7723214285714286,66,"Algorithms, other than Professor Stout who teaches that?"
1895,10,10,baseline,257,0,1,0.7835858585858585,28,Are there any teachers other than professor stout who teaches algorithms?
1896,10,10,baseline,257,0,1,0.95,28,What other teachers teach algorithms?
1897,10,10,baseline,255,0,1,0.6916666666666667,31.5,Who besides Professor Stout teaches Algorithms?
1898,10,10,baseline,255,0,1,0.884090909090909,31.5,Are there any other professors who teach Algorithms besides Professor Stout?
1899,10,10,baseline,259,0,1,0.7608585858585858,23,Is there any other professor who teaches Algorithms besides Professor Stout?
1900,10,10,baseline,259,1,1,0.8222222222222222,23,Is the class on Algorithms only taught by Professor Stout?
1901,11,11,baseline,262,1,1,0.8298611111111112,0,Are there any MDE classes offered during the winter?
1902,11,11,baseline,262,1,1,0.8154761904761905,0,What MDE courses are available during winter?
1903,11,11,baseline,263,0,1,0.5178571428571429,27,"It's winter enrollment, what MDE classes are offered?"
1904,11,11,baseline,263,1,1,0.4270202020202021,27,Can you tell me what MDE classes are offered this winter?
1905,11,11,baseline,264,1,1,0.6636904761904762,14,Are they any MDE classes offered this winter?
1906,11,11,baseline,264,1,1,0.7743055555555556,14,What are the classes offered for MDE this winter?
1907,11,11,baseline,265,1,1,0.6768308080808081,48,Can you specify the MDE classes that are offered this winter?
1908,11,11,baseline,265,1,1,0.7835858585858585,48,Can you tell me which MDE classes are available this winter?
1909,11,11,baseline,266,1,1,0.7881944444444444,67.5,"For the winter, what type of MDE classes are available?"
1910,11,11,baseline,266,1,1,0.6464285714285714,67.5,Which MDE classes are available this winter?
1911,12,12,baseline,263,1,1,0.8462121212121212,21.5,Do you know of any upper level classes that are four credits?
1912,12,12,baseline,263,0,1,0.9318181818181819,21.5,Help me choose some upper level classes that are 4 credits?
1913,12,12,baseline,262,1,1,0.84375,38.5,Of the four credit classes which are upper-level?
1914,12,12,baseline,262,1,1,0.7723214285714286,38.5,What classes are both upper-level and four credits?
1915,12,12,baseline,264,1,1,0.4565476190476191,11.5,Which upper-level classes are worth four credits?
1916,12,12,baseline,264,1,1,0.23749999999999996,11.5,What upper-level classes are four credits?
1917,12,12,baseline,267,1,1,0.7986111111111112,0,"Of all upper-level classes, which ones have four credits?"
1918,12,12,baseline,267,1,1,0.8576388888888888,0,Are there any upper-lever classes that have four credits?
1919,12,12,baseline,266,1,1,0.7038690476190477,19.5,"Of the upper-level classes, which ones are four credits?"
1920,12,12,baseline,266,1,1,0.8611111111111112,19.5,"Of the four credit classes, which ones are upper-level?"
1921,13,13,baseline,263,0,1,0.9166666666666667,12,Where is the lab in 280?
1922,13,13,baseline,263,1,1,0.6291666666666667,12,"280, does it have a lab?"
1923,13,13,baseline,262,1,1,0.825,18.5,Is there a lab with 280?
1924,13,13,baseline,262,0,0,0.825,18.5,Is 280 offered withhout a lab?
1925,13,13,baseline,264,1,1,0.825,15.5,Is there a lab for 280?
1926,13,13,baseline,264,1,1,0.675,15.5,Does 280 contain a lab?
1927,13,13,baseline,265,1,1,0.825,0,Is there a lab in 280?
1928,13,13,baseline,265,1,1,0.7833333333333334,0,"280 has a lab, does it?"
1929,13,13,baseline,266,1,1,0.8972222222222221,0,Is there a lab associated with the 280 level course?
1930,13,13,baseline,266,0,1,0.8854166666666667,0,Can I take the 280 course without a lab?
1931,14,14,baseline,263,1,1,0.675,18.5,"EECS 280, who teaches it?"
1932,14,14,baseline,263,1,1,0.8972222222222221,18.5,Do you know who the teacher is for EECS 280?
1933,14,14,baseline,262,1,1,0.8511904761904762,36.5,Who is the instructor for EECS 280?
1934,14,14,baseline,262,0,1,0.9131944444444444,36.5,Is there more than one teacher for EECS 280?
1935,14,14,baseline,264,1,1,0.7291666666666667,0,Who instructs EECS 280?
1936,14,14,baseline,264,1,1,0.5696428571428571,0,Can you identify who teaches EECS 280?
1937,14,14,baseline,265,0,1,0.7291666666666667,54.5,Who coaches EECS 280?
1938,14,14,baseline,265,0,1,0.7291666666666667,54.5,Who tutors EECS 280?
1939,14,14,baseline,266,1,1,0.8511904761904762,32,Who is scheduled to teach EECS 280?
1940,14,14,baseline,266,1,1,0.8869047619047619,32,EECS 280 is taught by which professor?
1941,15,15,baseline,263,1,1,0.7738095238095238,0,Are there morning classes for EECS 280?
1942,15,15,baseline,263,0,1,0.8511904761904762,0,What time are classes for EECS 280?
1943,15,15,baseline,262,1,1,0.8511904761904762,20,Is EECS 280 offered in the morning?
1944,15,15,baseline,262,0,1,0.8666666666666667,20,What times is EECS 280 offered?
1945,15,15,baseline,264,0,1,0.8263888888888888,20,Are there any morning classes available for EECS 280?
1946,15,15,baseline,264,1,0,0.8705357142857143,20,What mornign classes are offered for EECS 280?
1947,15,15,baseline,265,1,1,0.7738095238095238,62.5,Are there morning classes in EECS 280?
1948,15,15,baseline,265,1,1,0.7738095238095238,62.5,Are morning classes conducted in EECS 280?
1949,15,15,baseline,266,0,1,0.8035714285714286,19,Are there morning classes available for EECS 280?
1950,15,15,baseline,266,0,1,0.8705357142857143,19,Can I take EECS 280 in the morning?
1951,16,16,baseline,268,1,1,0.4162774725274725,37,Is it a good idea to take EECS 280 and EECS 370 at the same time?
1952,16,16,baseline,268,1,1,0.5163989938080495,37,Do you think it is a good idea to take EECS 280 and EECS 370 at the same time?
1953,16,16,baseline,269,0,1,0.13640873015873015,0,Should I take EECS 280 and EECS 370 separately?
1954,16,16,baseline,269,0,1,0.6099747474747474,0,"Should I take EECS 280 first, then take EECS 370 right after?"
1955,16,16,baseline,270,1,1,0.7636363636363637,0,Is it advisable to take EECS 370 and EECS 280 simultaneously?
1956,16,16,baseline,270,1,1,0.7023310023310023,0,Might it be wise to ingest both EECS 280 and EECS 370 together?
1957,16,16,baseline,271,1,1,0.6458791208791209,67.5,Would it be a good idea to take EECS 280 and EECS 370 the same semester?
1958,16,16,baseline,271,1,1,0.578030303030303,67.5,Would it be better to take EECS 280 and EECS 370 together?
1959,16,16,baseline,272,1,1,0.5987103174603174,40.5,Would you recommend taking EECS 280 and EECS 370 together?
1960,16,16,baseline,272,0,1,0.5456349206349206,40.5,Can EECS 280 and EECS 370 be taken simultaneously?
1961,17,17,baseline,273,0,1,0.5813492063492064,33,Is EECS 378 Securities easier than EECS 280 UI?
1962,17,17,baseline,273,1,1,0.6148989898989898,33,"Which one is easier, EECS 378 Securities or EECS 280 UI?"
1963,17,17,baseline,268,1,1,0.5813492063492064,43,Is EECS 378 Securities or EECS 280 UI easier?
1964,17,17,baseline,268,1,1,0.8038690476190476,43,"What class do you think would be the easiest, EECS 280 UI or EECS 378 Securities?"
1965,17,17,baseline,270,1,1,0.7222527472527472,37,"Of these two, which is less difficult: EECS 378 Securities or EECS 280 UI?"
1966,17,17,baseline,270,1,1,0.3279040404040405,37,"Out of EECS 378 Securities and EECS 380 UI, which is easier?"
1967,17,17,baseline,272,0,1,0.696532634032634,71,Would you say that EECS 280 UI is easier than EECS 378 Securities?
1968,17,17,baseline,272,0,1,0.7564102564102565,71,Would you recommend EECS 378 Securities as an easier class than EECS 280 UI?
1969,17,17,baseline,271,1,1,0.5813492063492064,53,Is EECS 378 Securities or EECS 280 UI easier?
1970,17,17,baseline,271,1,1,0.7734432234432235,53,Would taking EECS 378 Securities be easier or would taking EECS 280 UI be easier?
1971,18,18,baseline,274,1,1,0.7708333333333334,0,What EECS upper-level classes are scheduled for this Fall?
1972,18,18,baseline,274,1,1,0.643452380952381,0,Are there any EECS upper-level courses being offered this Fall?
1973,18,18,baseline,273,1,1,0.3592261904761905,38.5,What upper level EECS classes are being offered this Fall?
1974,18,18,baseline,273,1,1,0.6156746031746032,38.5,Are there upper level EECS classes being offered this Fall?
1975,18,18,baseline,271,1,1,0.7104166666666667,56.5,Are there any upper-level EECS classes being given this Fall?
1976,18,18,baseline,271,1,1,0.7835858585858585,56.5,Will there be any upper-level EECS classes to take this Fall?
1977,18,18,baseline,270,1,1,0.7104166666666667,35.5,"Speaking of upper-level EECS classes, which are available this Fall?"
1978,18,18,baseline,270,1,1,0.7038690476190477,35.5,This fall's upper-level EECS classes include which ones?
1979,18,18,baseline,272,0,1,0.8363636363636364,46.5,"Of the upper-level EECS courses, which can I take this Fall?"
1980,18,18,baseline,272,1,1,0.472718253968254,46.5,Are any upper-level EECS classes being offered this Fall?
1981,19,19,baseline,274,1,1,0.761904761904762,26,What are the courses required before taking 280?
1982,19,19,baseline,274,1,1,0.8576388888888888,26,Are there any courses required prior to taking 280?
1983,19,19,baseline,269,1,1,0.9166666666666667,47,Which course is required prior to the 280 course?
1984,19,19,baseline,269,0,1,0.9,47,I'll be taking the 280 course following which course?
1985,19,19,baseline,268,0,1,0.5568473193473193,44.5,Of the courses being offered which do I need to take before 280?
1986,19,19,baseline,268,1,1,0.8472222222222222,44.5,What are the courses that I should take before 280?
1987,19,19,baseline,272,1,1,0.9583333333333334,0,What are the prerequisites for 280?
1988,19,19,baseline,272,1,1,0.4623015873015874,0,Do I need to take any courses before 280?
1989,19,19,baseline,270,0,1,0.875,38,"Before tackling 280, which other courses are advisable to pursue?"
1990,19,19,baseline,270,1,1,0.9,38,What other classes must I take prior to studying 280?
1991,20,20,baseline,274,1,1,0.4208333333333334,44.5,Is Dr. DeOrio teaching classes next semester?
1992,20,20,baseline,274,1,1,0.8590909090909091,44.5,Are there any courses being taught by Dr. DeOrio next semester?
1993,20,20,baseline,273,1,1,0.44464285714285723,32,Which classes are Dr. DeOrio teaching next semester?
1994,20,20,baseline,273,1,1,0.4208333333333334,32,Is Dr. DeOrio teaching classes next semester?
1995,20,20,baseline,269,1,1,0.7118055555555556,54,"Next semester, what classes will Dr. DeOrio be teaching?"
1996,20,20,baseline,269,0,1,0.7708333333333334,54,Dr. DeOrio will be teaching BLANK classes next semester.
1997,20,20,baseline,271,1,1,0.7708333333333334,0,Will Dr. DeOrio be teaching any classes next semester?
1998,20,20,baseline,271,1,1,0.7708333333333334,0,Next semester which classes will Dr. DeOrio be teaching?
1999,20,20,baseline,272,1,1,0.7410714285714286,50.5,Next semester Dr. DeOrio is teaching which courses?
2000,20,20,baseline,272,1,1,0.7797619047619047,50.5,Dr.DeOrio is teaching which classes next semester?
2001,1,1,bonus-none,275,1,1,0.8543956043956044,23.5,Do you know how many teachers taught EECS 280 during the Fall of 2016?
2002,1,1,bonus-none,275,1,1,0.8872549019607843,23.5,"Was EECS 280 offered by more than one teacher during the fall of 2016, if so how many?"
2003,1,1,bonus-none,276,1,1,0.7401515151515151,33,EECS 280 will be taught by how many professors in 2016 fall?
2004,1,1,bonus-none,276,1,1,0.7401515151515151,33,"In 2016 Fall, EECS 280 will have how many professors teaching it?"
2005,1,1,bonus-none,277,1,0,0.6313762626262626,22.5,For the Fall of 2016 EECS 280 how many professors teach?
2006,1,1,bonus-none,277,0,1,0.7704670329670329,22.5,Are there a lot of professors that teach EECS 280 in the Fall of 2016?
2007,1,1,bonus-none,278,1,1,0.6376262626262627,140,EECS 280 is taught by how many professors in Fall 2016?
2008,1,1,bonus-none,278,1,1,0.5986111111111111,140,How many professors in Fall 2016 are teaching EECS 280?
2009,1,1,bonus-none,279,1,1,0.6731351981351982,24,How many professors teach the EECS 280 course in the fall of 2016?
2010,1,1,bonus-none,279,1,1,0.4450757575757576,24,How many professors are employed to teach EECS 280 in fall 2016?
2011,2,2,bonus-none,275,1,0,0.6446886446886447,25.5,"I need to fulfill the capstone requirement, what would be my easiest class to take?"
2012,2,2,bonus-none,275,1,1,0.7350566100566102,25.5,Is there an easy class to take wherein I could fulfill the capstone requirement?
2013,2,2,bonus-none,280,0,1,0.6264880952380953,22.5,How can I most easily fulfill the capstone requirement?
2014,2,2,bonus-none,280,1,1,0.6763888888888889,22.5,Which is the easiest class that fulfills the capstone requirement?
2015,2,2,bonus-none,276,1,1,0.7354166666666666,63.5,"To fulfil the capstone requirement, which classes are the easiest?"
2016,2,2,bonus-none,276,1,1,0.8429487179487178,63.5,What are the easiest classes for when you need to fulfill capstone requirements?
2017,2,2,bonus-none,277,0,1,0.7631944444444444,628.5,What is the most basic pre-requisite to the capstone requirement?
2018,2,2,bonus-none,277,1,1,0.718452380952381,628.5,Are there any easy classes that fulfill the capstone requirement?
2019,2,2,bonus-none,278,1,1,0.40050366300366297,75.5,"In order to fulfill the capstone requirement, what's the easiest class I can take?"
2020,2,2,bonus-none,278,1,1,0.7158258408258409,75.5,"Of all the classes that can fulfill the capstone requirement, what's the easiest?"
2021,3,3,bonus-none,275,1,1,0.7986111111111112,65,Do you know how long they offered EECS 280?
2022,3,3,bonus-none,275,1,1,0.8972222222222221,65,What would be timeframe wherein they have offered EECS 280?
2023,3,3,bonus-none,280,1,1,0.12738095238095232,21,For how long has EECS 280 been offered?
2024,3,3,bonus-none,280,1,1,0.7038690476190477,21,How long has the university been offering EECS 280?
2025,3,3,bonus-none,276,1,1,0.7098214285714286,0,EECS 280 has been offer for how long?
2026,3,3,bonus-none,276,1,1,0.37976190476190474,0,Since when has EECS 280 been offered?
2027,3,3,bonus-none,277,0,1,0.8869047619047619,16,When did they start offering EECS 280?
2028,3,3,bonus-none,277,1,1,0.28601190476190474,16,How long has EECS 280 been taught for?
2029,3,3,bonus-none,279,1,0,0.44464285714285723,8,How long has EECS 280 course been here?
2030,3,3,bonus-none,279,1,1,0.8511904761904762,8,How old is the EECS 280 course?
2031,4,4,bonus-none,275,1,1,0.6178030303030304,0,Do you know who will be teaching MDE classes this winter?
2032,4,4,bonus-none,275,1,1,0.718452380952381,0,"The MDE classes this winter, will be taught by whom?"
2033,4,4,bonus-none,280,1,1,0.2666666666666666,17,"This winter, who is teaching MDE classes?"
2034,4,4,bonus-none,280,1,1,0.5178571428571429,17,Who is teaching MDE classes in the winter term?
2035,4,4,bonus-none,277,1,1,0.7306547619047619,23,For the Winter MDE course who is teaching?
2036,4,4,bonus-none,277,1,1,0.9318181818181819,23,What's the name of the teacher for Winter MDE course?
2037,4,4,bonus-none,278,1,1,0.8444444444444444,0,The MDE classes will be taught by whom this winter?
2038,4,4,bonus-none,278,1,1,0.7986111111111112,0,"For this winter, who will teach the MDE classes?"
2039,4,4,bonus-none,281,1,1,0.6032738095238095,0,Who will teach the MDE classes this winter?
2040,4,4,bonus-none,281,1,1,0.6820436507936508,0,Which teacher will teach the MDE classes this winter?
2041,5,5,bonus-none,280,1,1,0.31726190476190474,0,Which classes has Dr. Peter Chen taught before?
2042,5,5,bonus-none,280,1,1,0.31716269841269845,0,"In the past, which classes has Dr. Peter Chen taught?"
2043,5,5,bonus-none,276,0,1,0.8154761904761905,37.5,Dr Peter Chan taught which classes before?
2044,5,5,bonus-none,276,1,1,0.41369047619047616,37.5,"In the past, Dr Peter Chen taught what classes?"
2045,5,5,bonus-none,277,0,1,0.761904761904762,21,What is Dr. Peter Chen's teaching history?
2046,5,5,bonus-none,277,1,1,0.6576388888888889,21,In the past what courses has Dr. Pete Chen taught?
2047,5,5,bonus-none,278,1,1,0.7354166666666666,152.5,What classes have previously been taught by Dr. Peter Chen?
2048,5,5,bonus-none,278,1,1,0.5486111111111112,152.5,Dr. Peter Chen has taught what classes in the past?
2049,5,5,bonus-none,279,1,1,0.10863095238095236,8.5,What has Dr. Peter Chen taught in the past?
2050,5,5,bonus-none,279,0,1,0.472718253968254,8.5,What has Dr. Peter Chen done in the past?
2051,6,6,bonus-none,282,1,1,0.49510073260073256,14,"In order to declare my major as EECS, what classes do I need to have taken?"
2052,6,6,bonus-none,282,1,1,0.8295454545454546,14,What classes are required for me to declare EECS as my major?
2053,6,6,bonus-none,283,1,1,0.5110479797979799,39,Which are the classes required to declare a major in EECS?
2054,6,6,bonus-none,283,1,0,0.52378663003663,39,"In order to declare a major in EECS, which are the classes needed to be taken?"
2055,6,6,bonus-none,277,1,1,0.7416666666666667,22,What classes are required to declare EECS as a major?
2056,6,6,bonus-none,277,1,1,0.4482226107226107,22,When declaring EECS as a major what classes do I need to take?
2057,6,6,bonus-none,284,1,1,0.19340659340659347,49.5,"In order to declare a major in EECS, which classes do I need to take?"
2058,6,6,bonus-none,284,1,1,0.32095959595959594,49.5,What classes are required in order to declare a major in EECS?
2059,6,6,bonus-none,285,1,1,0.8888888888888888,47.5,What are the prerequisite classes for the EECS major?
2060,6,6,bonus-none,285,0,1,0.6464869281045751,47.5,What introductory classes do I need to take before I am able to declare EECS as my major?
2061,7,7,bonus-none,282,1,1,0.6264880952380953,11,Is 280 available to take on Mondays and Wednesdays?
2062,7,7,bonus-none,282,1,1,0.5720238095238095,11,Can 280 be taken on Mondays and Wednesdays?
2063,7,7,bonus-none,283,1,1,0.4789682539682539,22.5,Is it permissible to take 280 on Mondays and Wednesdays?
2064,7,7,bonus-none,283,1,1,0.4789682539682539,22.5,Is it possible to take 280 on Mondays and Wednesdays?
2065,7,7,bonus-none,284,0,1,0.6264880952380953,0,Is 280 good to take on Mondays and Wednesdays?
2066,7,7,bonus-none,284,0,1,0.701830808080808,0,"Which is best to take on Mondays and Wednesdays, the 280?"
2067,7,7,bonus-none,286,1,1,0.2690476190476191,0,"On Mondays and Wednesdays, can I take 280?"
2068,7,7,bonus-none,286,1,1,0.45396825396825397,0,Am I able to take 280 on Mondays and Wednesdays?
2069,7,7,bonus-none,285,0,1,0.8928571428571428,45.5,Is 280 offered on Monday and Wednesday?
2070,7,7,bonus-none,285,0,1,0.9583333333333334,45.5,Are there any sessions of 280 that are only Monday and Wednesday?
2071,8,8,bonus-none,282,1,1,0.8363636363636364,0,What classes should I take before I enroll in EECS 280?
2072,8,8,bonus-none,282,1,1,0.8462121212121212,0,What classes will help me be better prepared for taking EECS 280?
2073,8,8,bonus-none,283,1,1,0.6107142857142858,0,Name some useful courses before EECS 280.
2074,8,8,bonus-none,283,0,0,0.6107142857142858,0,Give some useful courses before EECS 280
2075,8,8,bonus-none,284,1,1,0.7786172161172161,55,"Before I take EECS 280, what would be some useful courses I could take?"
2076,8,8,bonus-none,284,1,1,0.7593864468864469,55,Are there some useful courses that I could take before I take EECS 280?
2077,8,8,bonus-none,286,1,1,0.6264880952380953,27,Which courses will be useful before taking EECS 280?
2078,8,8,bonus-none,286,1,1,0.6791035353535353,27,Are there certain courses that are useful before taking EECS 280?
2079,8,8,bonus-none,287,1,1,0.5950757575757577,0,What courses would you suggest I take before taking EECS 280?
2080,8,8,bonus-none,287,0,1,0.8080357142857143,0,What courses are necessary pre-requisites for EECS 280?
2081,9,9,bonus-none,283,1,1,0.6032738095238095,22.5,Name the courses that are worth three credits.
2082,9,9,bonus-none,283,1,1,0.6264880952380953,22.5,What are the courses which are worth three credits?
2083,9,9,bonus-none,277,1,1,0.90625,12,What are all of the three credit courses?
2084,9,9,bonus-none,277,1,1,0.9375,12,Can you tell me the three credit courses?
2085,9,9,bonus-none,288,0,1,0.7125,0,Is this course worth three credits?
2086,9,9,bonus-none,288,1,1,0.8869047619047619,0,What course will get me three credits?
2087,9,9,bonus-none,284,1,1,0.6264880952380953,27.5,Of all the courses which are worth three credits?
2088,9,9,bonus-none,284,1,1,0.7858585858585859,27.5,"I'm looking for courses worth three credits, which are they?"
2089,9,9,bonus-none,286,0,1,0.9583333333333334,46,"If I need a three credit course, which ones should I take?"
2090,9,9,bonus-none,286,0,1,0.8444444444444444,46,"If one needed three credits, which courses would you suggest?"
2091,10,10,bonus-none,283,0,1,0.7608585858585858,33,Is there anybody else who teaches Algorithms other than Professor Stout?
2092,10,10,bonus-none,283,0,1,0.7723214285714286,33,Who else teaches Algorithms other than Professor Stout?
2093,10,10,bonus-none,277,0,1,0.8854166666666667,22.5,Does anyone else teach Algorithms aside from Professor Stout?
2094,10,10,bonus-none,277,0,1,0.7723214285714286,22.5,Who else teaches Algorithms other than Professor Stout?
2095,10,10,bonus-none,284,0,1,0.8972222222222221,37,Are there any Professors that teach Algorithms besides Professor Stout?
2096,10,10,bonus-none,284,0,1,0.7380952380952381,37,"Who else teaches Algorithms, besides Professor Stout?"
2097,10,10,bonus-none,286,1,1,0.29464285714285715,18.5,"Is the only person who teaches Algorithms, Professor Stout?"
2098,10,10,bonus-none,286,0,1,0.8511904761904762,18.5,Does anyone besides Professor Stout teach Algorithms?
2099,10,10,bonus-none,285,1,1,0.7023809523809523,21,Is the only Algorithms professor Professor Stout?
2100,10,10,bonus-none,285,0,1,0.884090909090909,21,Are there any other professors besides Professor Stout who teach Algorithms?
2101,11,11,bonus-none,289,0,1,0.7723214285714286,38.5,are there any MDE classes offered this semester?
2102,11,11,bonus-none,289,0,1,0.8444444444444444,38.5,can I sign up for any MDE classes this winter?
2103,11,11,bonus-none,290,1,1,0.6324404761904762,256.5,What are the MDE classes offered this winter?
2104,11,11,bonus-none,290,1,1,0.5700757575757576,256.5,"In the classes for this winter, what MDE classes are offered?"
2105,11,11,bonus-none,291,1,1,0.6916666666666667,61,Are MDE classes available this winter?
2106,11,11,bonus-none,291,1,1,0.7738095238095238,61,Will MDE classes be open this winter?
2107,11,11,bonus-none,292,1,1,0.8576388888888888,23,Are there any MDE classes in the winter semester?
2108,11,11,bonus-none,292,1,1,0.7354166666666666,23,"What MDE classes, if any, are available in this winter?"
2109,11,11,bonus-none,279,1,1,0.41339285714285723,12,What classes are offered this winter for MDE?
2110,11,11,bonus-none,279,1,1,0.44464285714285723,12,What MDE classes are offered in the winter?
2111,12,12,bonus-none,289,0,1,0.9356060606060607,25,can you tell me what 4 credit classes are offered this semester?
2112,12,12,bonus-none,289,0,1,0.9444444444444444,25,are there any 4 credit hour classes being offered?
2113,12,12,bonus-none,293,1,1,0.7333333333333334,0,What upper-level classes have four credits?
2114,12,12,bonus-none,293,1,1,0.8444444444444444,0,"Of all the upper-level classes, what classes involve four credits?"
2115,12,12,bonus-none,290,1,1,0.8080357142857143,88,What are the four credits classes in upper-level?
2116,12,12,bonus-none,290,1,1,0.7306547619047619,88,"In upper-lever classes, which one are four credits?"
2117,12,12,bonus-none,294,1,1,0.7410714285714286,41.5,Which classes are upper-level and worth four credits?
2118,12,12,bonus-none,294,1,1,0.7375,41.5,Which four-credit classes are upper-level?
2119,12,12,bonus-none,291,1,1,0.7416666666666667,114,Which four credit classes are upper-level?
2120,12,12,bonus-none,291,1,1,0.7723214285714286,114,Are there any upper-level classes with four credits?
2121,13,13,bonus-none,289,1,1,0.825,29.5,is there a lab with 280?
2122,13,13,bonus-none,289,1,1,0.9583333333333334,29.5,what labs are associated with 280?
2123,13,13,bonus-none,290,1,1,0.7875,119.5,Does 280 include any lab?
2124,13,13,bonus-none,290,1,1,0.9166666666666667,119.5,Is lab also included in 280?
2125,13,13,bonus-none,294,1,1,0.825,47.5,Is there a lab with 280?
2126,13,13,bonus-none,294,1,1,0.893939393939394,47.5,If I take 280 do I also have to complete a lab?
2127,13,13,bonus-none,292,1,1,0.825,18.5,Is a lab required for 280?
2128,13,13,bonus-none,292,1,1,0.8576388888888888,18.5,Do you have to take a lab with 280?
2129,13,13,bonus-none,279,0,1,0.5339285714285714,7,Does #280 have a lab available?
2130,13,13,bonus-none,279,1,1,0.825,7,Is there a lab in 280?
2131,14,14,bonus-none,289,1,1,0.8666666666666667,40,what professor is teaching EECS 280?
2132,14,14,bonus-none,289,1,1,0.9068181818181817,40,can you tell me the professor who is teaching EECS 280?
2133,14,14,bonus-none,294,1,1,0.8511904761904762,0,Who is the teacher for EECS 280?
2134,14,14,bonus-none,294,1,1,0.9147727272727273,0,"If I were to take EECS 280, who would be the instructor?"
2135,14,14,bonus-none,291,1,0,0.8666666666666667,0,EECS 280 is teached by whom?
2136,14,14,bonus-none,291,0,1,0.7875,0,Who will teach EECS 280?
2137,14,14,bonus-none,292,1,1,0.6416666666666666,15.5,Which professor teaches EECS 280?
2138,14,14,bonus-none,292,1,1,0.825,15.5,"For EECS 280, who is teaching?"
2139,14,14,bonus-none,279,1,1,0.8511904761904762,9,Who is the teacher for EECS 280?
2140,14,14,bonus-none,279,1,1,0.8511904761904762,9,Who is the professor for EECS 280?
2141,15,15,bonus-none,289,1,1,0.7238095238095239,0,Does EECS 280 meet in the morning?
2142,15,15,bonus-none,289,0,1,0.6416666666666666,0,When does EECS 280 meet?
2143,15,15,bonus-none,290,1,1,0.8035714285714286,0,Are there any morning classes for EECS 280?
2144,15,15,bonus-none,290,1,1,0.7738095238095238,0,Which morning classes are for EECS 280?
2145,15,15,bonus-none,291,0,1,0.8392857142857143,105,Are EECS 280 classes available in the morning?
2146,15,15,bonus-none,291,1,1,0.7333333333333334,105,Is EECS 280 having morning classes?
2147,15,15,bonus-none,292,1,1,0.8576388888888888,0,Are there any EECS 280 classes in the morning?
2148,15,15,bonus-none,292,0,1,0.8705357142857143,0,Are there any early EECS 280 classes available?
2149,15,15,bonus-none,279,1,1,0.5791666666666666,9,Does EECS 280 offer morning classes?
2150,15,15,bonus-none,279,1,1,0.7333333333333334,9,Are there EECS 280 morning classes?
2151,16,16,bonus-none,295,0,1,0.8621794871794872,22.5,How much study time will be needed for EECS 280 vs EECS 370?
2152,16,16,bonus-none,295,0,1,0.8035714285714286,22.5,Is EECS 280 more work than EECS 370?
2153,16,16,bonus-none,296,1,1,0.13640873015873015,0,Should I take EECS 280 and EECS 370 simultaneously?
2154,16,16,bonus-none,296,1,1,0.4162774725274725,0,Is it advisable for me to take EECS 280 and EECS 370 at the same time?
2155,16,16,bonus-none,297,0,1,0.532321844821845,170,Is it advisable to take EECS 280 and EECS 370n at the same time. ?
2156,16,16,bonus-none,297,1,0,0.4700320512820513,170,I want to know if I can EECS 280 and EECS 370 at the same time.
2157,16,16,bonus-none,298,1,1,0.5178571428571429,37.5,Should EECS 280 and EECS 370 be taken simultaneously?
2158,16,16,bonus-none,298,1,1,0.5337752525252526,37.5,Is it best to simultaneously take EECS 280 and EECS 370?
2159,16,16,bonus-none,299,0,1,0.281060606060606,26.5,Can I take EECS 280 and 370 at the same time?
2160,16,16,bonus-none,299,1,1,0.6979686979686979,26.5,Is it recommended to take both EECS 370 and 280 at the same time?
2161,17,17,bonus-none,295,0,1,0.5417832167832167,22.5,Which class is more fun out of EECS 378 and EECS 280 UI?
2162,17,17,bonus-none,295,0,1,0.6242673992673993,22.5,Which class applies more to my major out of EECS 378 and EECS 280 UI?
2163,17,17,bonus-none,296,0,1,0.7365967365967367,75.5,Would you consider EECS 378 Securities to be easier than EECS 280 UI?
2164,17,17,bonus-none,296,1,1,0.6558619281045752,75.5,"If you compared EECS 378 Securities and EECS 280 UI, which would you consider to be least difficult?"
2165,17,17,bonus-none,297,1,1,0.281060606060606,149,"Comparing EECS 378 securities and EECS 280 UI, which is easier. ?"
2166,17,17,bonus-none,297,1,1,0.5145833333333334,149,Which is easier?  EECS 378 securities or  EECS 280 UI. ?
2167,17,17,bonus-none,299,1,0,0.8522727272727273,34,Which is considered easier in the the EECS classes 378 or 280?
2168,17,17,bonus-none,299,0,1,0.7401515151515151,34,Which class EEC 280 UI or EECS 378 Securities is considered easier?
2169,17,17,bonus-none,279,1,1,0.6148989898989898,15.5,"Which one is easier, EECS 378 Securities or EECS 280 UI?"
2170,17,17,bonus-none,279,1,1,0.5145833333333334,15.5,Which is easier EECS 378 Securities or EECS 280 UI?
2171,18,18,bonus-none,295,0,1,0.6178030303030304,0,How many upper level EECS classes are being offered in Fall?
2172,18,18,bonus-none,295,0,1,0.6854797979797979,0,Are there any easy upper level EECS classes being offered this Fall?
2173,18,18,bonus-none,297,1,1,0.7659090909090909,136.5,"This fall, what are the upper level EECS classes being offered. ?"
2174,18,18,bonus-none,297,1,1,0.8321886446886446,136.5,Kindly give me a list of the upper level EECS classes offered this fall..
2175,18,18,bonus-none,298,1,1,0.8253787878787878,36.5,What are the upper-level EECS classes that will be available this Autumn?
2176,18,18,bonus-none,298,0,1,0.8298611111111112,36.5,"This Fall, which advanced EECS courses will be offered?"
2177,18,18,bonus-none,299,1,1,0.33422619047619045,27,In the fall which upper-level EECS classes are being offered?
2178,18,18,bonus-none,299,1,1,0.6542658730158731,27,What upper-level EECs classes are available in the fall?
2179,18,18,bonus-none,279,1,1,0.13640873015873015,11.5,What upper-level EECS classes are being offered this Fall?
2180,18,18,bonus-none,279,1,1,0.2690476190476191,11.5,Which upper-level EECS classes are offered this Fall?
2181,19,19,bonus-none,296,1,1,0.8511904761904762,32.5,Which courses are the prerequisites for 280?
2182,19,19,bonus-none,296,1,1,0.7944444444444444,32.5,Which courses am I required to take prior to 280?
2183,19,19,bonus-none,297,1,1,0.7430555555555556,0,Prior to taking 280 which courses should I take?
2184,19,19,bonus-none,297,1,1,0.84375,0,After taking what courses can I take 280?
2185,19,19,bonus-none,298,1,1,0.9583333333333334,28.5,What course requirements does 280 have?
2186,19,19,bonus-none,298,1,1,0.85,28.5,"Before I take 280, which other courses must I complete?"
2187,19,19,bonus-none,299,1,1,0.7604166666666667,0,What are the required classes I need before taking 280?
2188,19,19,bonus-none,299,1,1,0.4982142857142857,0,Before 280 what courses do I need?
2189,19,19,bonus-none,279,1,1,0.11974206349206354,7.5,What courses do I need to take before taking 280?
2190,19,19,bonus-none,279,1,1,0.33422619047619045,7.5,Are there courses I need to take before taking 280?
2191,20,20,bonus-none,296,1,1,0.8885416666666667,39,Can you provide me with a list of classes being taught by Dr. DeOrio next semester?
2192,20,20,bonus-none,296,1,1,0.8809523809523809,39,Please provide me with a list of classes being taught by Dr. DeOrio next semester.
2193,20,20,bonus-none,297,1,1,0.7118055555555556,143,Next semester what classes will Dr. DeOrio be teaching. ?
2194,20,20,bonus-none,297,1,0,0.7395833333333334,143,What classes will Dr DeOrio be teaching next semesterì?
2195,20,20,bonus-none,298,1,1,0.8194444444444444,0,Which classes will be taught by Dr. DeOrio next semester?
2196,20,20,bonus-none,298,1,1,0.7053571428571428,0,"Next semester, what classes will Dr. DeOrio teach?"
2197,20,20,bonus-none,299,1,1,0.3776785714285714,54.5,Next semester which classes is Dr. DeOrio teaching?
2198,20,20,bonus-none,299,1,1,0.6854797979797979,54.5,Next semester is Dr. DeOrio teaching any classes and which if so?
2199,20,20,bonus-none,279,1,1,0.6448412698412699,11,What classes will Dr. DeOrio be teaching next semester?
2200,20,20,bonus-none,279,1,1,0.40119047619047615,11,What classes is Dr. DeOrio teaching for the next semester?
2201,1,1,examples-none,300,1,1,0.31716269841269845,0,"EECS 280 in Fall 2016 , how many professors teach these?"
2202,1,1,examples-none,300,1,0,0.41369047619047616,0,EECS 280 how many professors teach in Fall 2016?
2203,1,1,examples-none,301,1,1,0.6831002331002332,73,What is the total number of professors for EECS 280 in fall 2016?
2204,1,1,examples-none,301,1,1,0.6448412698412699,73,EECS 280 will have how many professors fall 2016?
2205,1,1,examples-none,302,1,1,0.8271978021978023,50,Can you tell me the number of professors that teach EECS 280 this Fall 2016?
2206,1,1,examples-none,302,1,1,0.738919413919414,50,Do you know how many professors are going to teach EECS 280 this Fall 2016?
2207,1,1,examples-none,303,1,1,0.32242063492063494,0,"For Fall 2016, how many professors teach EECS 280?"
2208,1,1,examples-none,303,1,1,0.7173659673659674,0,How many professors will teach EECS 280 during the Fall semester of 2016?
2209,1,1,examples-none,304,1,1,0.4369047619047619,27,How many professors are teaching EECS 280 in Fall 2016?
2210,1,1,examples-none,304,1,1,0.5500992063492064,27,"In Fall 2016, how many professors taught EECS 280?"
2211,2,2,examples-none,300,1,1,0.2976398601398601,45,"To fulfill the capstone requirement , what's the easiest class I can take?"
2212,2,2,examples-none,300,0,1,0.6146291208791209,45,what's the best class to take to fulfill the capstone requirement in the easiest way?
2213,2,2,examples-none,301,1,1,0.49007936507936506,40.5,Which class is easiest to fulfill the capstone requirement?
2214,2,2,examples-none,301,0,1,0.7401515151515151,40.5,What is the simplest class to take to achieve the capstone requirement?
2215,2,2,examples-none,302,1,1,0.755952380952381,0,Which class would be the easiest class for me to take to meet the capstone requirement?
2216,2,2,examples-none,302,1,1,0.8739583333333334,0,Can you tell me which class will be the easiest to meet the requirements for capstone?
2217,2,2,examples-none,303,0,1,0.8038003663003663,45,"Of the classes that fulfill the capstone requirement, which one has the highest passing rate?"
2218,2,2,examples-none,303,1,1,0.6146291208791209,45,Which class should I take to fulfill the capstone requirement if I want the easiest one?
2219,2,2,examples-none,304,1,1,0.3932317682317682,22.5,What class is the easiest that I can take to fulfill the capstone requirement?
2220,2,2,examples-none,304,1,1,0.2976398601398601,22.5,To fulfill the capstone requirement what is the easiest class I can take?
2221,3,3,examples-none,300,1,1,0.5500992063492064,28.5,"EECS 280 , how long has it been offered for?"
2222,3,3,examples-none,300,1,1,0.5654761904761905,28.5,EECS 280 has been offered for how long?
2223,3,3,examples-none,301,1,1,0.8621794871794872,47.5,What is the total amount of time the EECS 280 has been offered?
2224,3,3,examples-none,301,1,0,0.6264880952380953,47.5,How many years has the EECS 280 been offered?
2225,3,3,examples-none,302,1,1,0.3814484126984128,22,How many years has EECS 280 been offered for?
2226,3,3,examples-none,302,1,1,0.6820436507936508,22,What period of time has EECS 280 been available?
2227,3,3,examples-none,303,0,1,0.9017857142857143,16,When did the school start offering EECS 280?
2228,3,3,examples-none,303,1,1,0.6636904761904762,16,How long has the school offered EECS 280?
2229,3,3,examples-none,304,1,1,0.3814484126984128,14,How long has EECS 280 been up for offer?
2230,3,3,examples-none,304,1,1,0.12738095238095232,14,For how long has EECS 280 been offered?
2231,4,4,examples-none,300,1,1,0.6448412698412699,15,"The MDE classes , who is teaching them this winter?"
2232,4,4,examples-none,300,1,1,0.5967261904761905,15,"This winter , who is teaching the MDE classes?"
2233,4,4,examples-none,301,1,1,0.8154761904761905,0,Who are the MDE teachers this winter?
2234,4,4,examples-none,301,1,1,0.8035714285714286,0,Which teachers will be teaching MDE this winter?
2235,4,4,examples-none,302,1,1,0.5952380952380953,60,Which teacher is teaching the MDE classes this winter?
2236,4,4,examples-none,302,1,1,0.7886280386280387,60,Do you know what teacher is going to teach the MDE classes this winter?
2237,4,4,examples-none,303,1,0,0.8972222222222221,31,Which teachers are teaching MDE class for the winter semester?
2238,4,4,examples-none,303,1,1,0.8928571428571428,31,Who are the winter MDE class teachers?
2239,4,4,examples-none,304,1,1,0.4276785714285714,0,Who's teaching the MDE classes this winter?
2240,4,4,examples-none,304,1,1,0.7038690476190477,0,Who is teaching the MDE classes in the winter?
2241,5,5,examples-none,300,1,1,0.4553661616161616,21,"Dr. Peter Chen , what classes has he taught in the past?"
2242,5,5,examples-none,300,1,0,0.2633741258741259,21,In the past what classes has Dr. Peter Chen taught in the past?
2243,5,5,examples-none,301,1,1,0.34404761904761905,37.5,What has Dr. Peter Chen taught before?
2244,5,5,examples-none,301,1,1,0.7306547619047619,37.5,Which classes were taught by Dr. Peter Chen?
2245,5,5,examples-none,302,1,1,0.8085858585858586,41,Do you know which class Dr. Peter Chen has taught previously?
2246,5,5,examples-none,302,1,1,0.6208166833166833,41,Can you tell me what classes Dr. Peter Chen has taught in the past?
2247,5,5,examples-none,303,1,1,0.8283882783882783,37.5,Can you list all of the classes that Dr. Peter Chen has taught to date?
2248,5,5,examples-none,303,1,1,0.31726190476190474,37.5,Which classes has Dr. Peter Chen taught before?
2249,5,5,examples-none,304,1,1,0.19078282828282822,14,What other classes has Dr. Peter Chen taught in the past?
2250,5,5,examples-none,304,1,1,0.11974206349206354,14,Which classes has Dr. Peter Chen taught in the past?
2251,6,6,examples-none,305,1,1,0.4750915750915751,0,"To declare a major in EECS, are there certain classes that I need to take?"
2252,6,6,examples-none,305,1,1,0.6839898459383753,0,Can you advise me of the courses that I should take to declare a major in EECS?
2253,6,6,examples-none,306,1,1,0.3854312354312355,51.5,Which classes would I need to take to declare a major in EECS?
2254,6,6,examples-none,306,1,1,0.4110889110889111,51.5,What classes should I enroll in in order to declare a major in EECS?
2255,6,6,examples-none,307,0,1,0.5550595238095238,27.5,What classes do EECS majors need to take?
2256,6,6,examples-none,307,1,1,0.4732226107226107,27.5,"I want to major in EECS, which classes do I need to take?"
2257,6,6,examples-none,308,1,1,0.3814484126984128,15.5,What are prerequisites to declare a major in EECS?
2258,6,6,examples-none,308,0,0,0.8653846153846154,15.5,Which classes should I take if I want to be a EECS major?
2259,6,6,examples-none,309,1,1,0.11881868131868134,21.5,"In order to declare a major in EECS, what classes do I need to take?"
2260,6,6,examples-none,309,1,1,0.8488095238095239,21.5,Are there any classes I must take to be able to declare an EECS major?
2261,7,7,examples-none,310,0,1,0.9583333333333334,25.5,What days should 280 be taken?
2262,7,7,examples-none,310,0,1,0.44464285714285723,25.5,Can I take 280 on Sunday and Saturday?
2263,7,7,examples-none,305,1,1,0.4789682539682539,121,Is it possible to take 280 on Mondays and Wednesdays?
2264,7,7,examples-none,305,1,1,0.5337752525252526,121,Will you allow me to take 280 on Mondays and Wednesdays?
2265,7,7,examples-none,306,1,1,0.45396825396825397,22,Am I able to take 280 on Mondays and Wednesdays?
2266,7,7,examples-none,306,1,1,0.6264880952380953,22,Is 280 available to take on Mondays and Wednesdays?
2267,7,7,examples-none,307,1,1,0.5339285714285714,20.5,Is 280 available on Mondays and Wednesdays?
2268,7,7,examples-none,307,0,1,0.5339285714285714,20.5,Is 280 offered on Mondays and Wednesdays?
2269,7,7,examples-none,308,0,1,0.5339285714285714,13.5,Is 280 offered on Mondays and Wednesdays?
2270,7,7,examples-none,308,0,1,0.95,13.5,What days are 280 available?
2271,8,8,examples-none,305,1,1,0.5363636363636364,134,What courses would it be helpful to take before taking EECS 280?
2272,8,8,examples-none,305,1,1,0.7993881118881119,134,?Would it be beneficial to take certain courses prior to taking EECS 280?
2273,8,8,examples-none,306,1,1,0.8194444444444444,24,What classes should I take before enrolling in EECS 280?
2274,8,8,examples-none,306,1,1,0.8194444444444444,24,Are there any course I should take before EECS 280?
2275,8,8,examples-none,307,1,1,0.8194444444444444,40,Which courses should I take before I take EECS 280?
2276,8,8,examples-none,307,1,1,0.8188112745098038,40,Are there any courses that would be useful for me to take before I take EECS 280?
2277,8,8,examples-none,308,1,1,0.7380952380952381,0,What should I take before EECS 280?
2278,8,8,examples-none,308,0,1,0.6916666666666667,0,What are prerequisites before EECS 280?
2279,8,8,examples-none,309,1,1,0.1743055555555556,27.5,"Before taking EECS 280, what are some useful courses to take?"
2280,8,8,examples-none,309,1,1,0.5568473193473193,27.5,Are there any courses that are useful to take before taking EECS 280?
2281,9,9,examples-none,310,0,1,0.9166666666666667,39,Is course A worth 3 credits?
2282,9,9,examples-none,310,1,1,0.9068181818181817,39,Could you list me courses that helps me get three credits?
2283,9,9,examples-none,305,1,1,0.8705357142857143,144,Please name the courses that provide three credits.
2284,9,9,examples-none,305,1,1,0.7875,144,What courses provide three credits?
2285,9,9,examples-none,307,1,1,0.7238095238095239,29.5,Please name some courses worth three credits.
2286,9,9,examples-none,307,1,1,0.6708333333333334,29.5,List some courses worth three credits.
2287,9,9,examples-none,308,1,1,0.675,14,What courses are three credits?
2288,9,9,examples-none,308,1,1,0.925,14,What is the list of courses that are 3 credits?
2289,9,9,examples-none,309,1,1,0.8333333333333334,34,Which are the three credit courses?
2290,9,9,examples-none,309,1,1,0.8444444444444444,34,Can you tell me which courses count for three credits?
2291,10,10,examples-none,310,1,1,0.7608585858585858,0,Is there any professor other than professor Stout who teaches Algorithms?
2292,10,10,examples-none,310,0,1,0.6032738095238095,0,Is Professor Stout the expert in teaching Algorithms?
2293,10,10,examples-none,306,0,1,0.9166666666666667,0,Does any other professor teach Algorithms?
2294,10,10,examples-none,306,0,1,0.8363636363636364,0,Is there another professor that teaches Algorithms other than Professor Stout?
2295,10,10,examples-none,307,0,1,0.6464285714285714,0,"Other than Professor Stout, who teaches Algorithms?"
2296,10,10,examples-none,307,0,1,0.8705357142857143,0,Does anyone other than Professor Stout teach Algorithms?
2297,10,10,examples-none,308,0,1,0.25,12,Who teaches Algorithms?
2298,10,10,examples-none,308,0,1,0.9068181818181817,12,Are there any professors other than professor stout that teach Algorithms?
2299,10,10,examples-none,309,1,0,0.7818181818181819,0,Can you tell me if the only person teaching Algorithms Professor Stout?
2300,10,10,examples-none,309,1,1,0.37619047619047624,0,"The only person who teaches Algorithms, is it Professor Stout?"
2301,11,11,examples-none,311,1,1,0.8522727272727273,14.5,What are the MDE classes that will be offered in the winter?
2302,11,11,examples-none,311,0,1,0.8511904761904762,14.5,Does the winter contain any MDE classes?
2303,11,11,examples-none,312,1,1,0.6768308080808081,22,"For this winter, do you know which MDE classes are offered?"
2304,11,11,examples-none,312,1,1,0.8026515151515151,22,Can you tell me which MDE classes will be offered this winter?
2305,11,11,examples-none,313,1,1,0.8613636363636363,98.5,"This winter they are offering MDE classes,wonder what they will be?"
2306,11,11,examples-none,313,1,1,0.8731060606060606,98.5,Do you know what they are offering for the winter MDE classes?
2307,11,11,examples-none,314,1,1,0.8613636363636363,0,What are my options for MDE classes during the winter semester?
2308,11,11,examples-none,314,1,1,0.8972222222222221,0,Which MDE classes will be available during the winter semester?
2309,11,11,examples-none,315,1,1,0.7430555555555556,40.5,"This winter, what are the MDE classes being offered?"
2310,11,11,examples-none,315,1,1,0.7354166666666666,40.5,"Among the MDE classes, which are being offered this winter?"
2311,12,12,examples-none,311,1,1,0.6032738095238095,64.5,What classes are four credits that are upper-level?
2312,12,12,examples-none,311,1,1,0.8026515151515151,64.5,What are the names of the upper-level classes that are four credits?
2313,12,12,examples-none,312,1,1,0.7986111111111112,41,What are the upper-level classes that have four credits?
2314,12,12,examples-none,312,1,1,0.8321886446886446,41,Can you tell me the names of the upper-level classes that are four credits?
2315,12,12,examples-none,313,0,1,0.9022435897435898,132.5,How do I find the upper level classes that are giving four credits?
2316,12,12,examples-none,313,1,1,0.8503787878787878,132.5,"Some of the upper level classes are worth four credits, which ones?"
2317,12,12,examples-none,316,0,1,0.9791666666666666,0,Can you direct me to 4 credit classes other than lower level?
2318,12,12,examples-none,316,0,1,0.9772727272727273,0,Name 200 or higher level courses granting 4 credits for completion.
2319,12,12,examples-none,315,1,1,0.7833333333333334,21,Which are the four-credit upper-level classes?
2320,12,12,examples-none,315,1,1,0.6636904761904762,21,"Among the upper-level classes, which are four credits?"
2321,13,13,examples-none,311,1,1,0.825,0,Is there a lab in 280?
2322,13,13,examples-none,311,0,1,0.8511904761904762,0,Can I find a lab in 280?
2323,13,13,examples-none,312,1,1,0.8705357142857143,8.5,Do you know if 280 has a lab?
2324,13,13,examples-none,312,1,1,0.825,8.5,Is there a lab in 280?
2325,13,13,examples-none,313,1,1,0.825,32,Is there a lab in 280?
2326,13,13,examples-none,313,1,1,0.6880952380952381,32,"In 280, does it have a lab?"
2327,13,13,examples-none,316,1,1,0.8511904761904762,35.5,Is there a lab requirement for 280?
2328,13,13,examples-none,316,1,1,0.9722222222222222,35.5,Are there additional laboratory requirements for the 280 course?
2329,13,13,examples-none,315,1,1,0.825,0,Is there a lab in 280?
2330,13,13,examples-none,315,1,1,0.825,0,"In 280, is there a lab?"
2331,14,14,examples-none,311,1,0,0.8375,14,Which professor teeches EECS 280?
2332,14,14,examples-none,311,1,1,0.8511904761904762,14,Who is the teacher of EECS 280?
2333,14,14,examples-none,312,1,1,0.9017857142857143,0,Do you know the teacher for EECS 280?
2334,14,14,examples-none,312,1,1,0.8444444444444444,0,"In EECS 280, would you happen to know who teaches?"
2335,14,14,examples-none,313,0,1,0.9375,0,Wonder who is the teacher for EECS 270?
2336,14,14,examples-none,313,1,0,0.8705357142857143,0,"For the EECS 280, who is teaching it?"
2337,14,14,examples-none,316,1,1,0.9017857142857143,26,Name the professor or teacher teaching EECS 280?
2338,14,14,examples-none,316,0,1,0.7291666666666667,26,Who leads EECS 280?
2339,14,14,examples-none,315,1,1,0.825,9,EECS 280 is taught by who?
2340,14,14,examples-none,315,1,1,0.8511904761904762,9,Who is the teacher of EECS 280?
2341,15,15,examples-none,311,1,1,0.7738095238095238,14,Are there morning classes for EECS 280?
2342,15,15,examples-none,311,0,1,0.8854166666666667,14,Can I take a morning class for EECS 280?
2343,15,15,examples-none,312,1,1,0.8263888888888888,14.5,Do you know if EECS 280 has morning classes?
2344,15,15,examples-none,312,1,1,0.8712121212121212,14.5,I'm trying to find out if EECS 280 has morning classes?
2345,15,15,examples-none,313,1,1,0.7738095238095238,49,Are there morning classes for EECS 280?
2346,15,15,examples-none,313,1,1,0.8263888888888888,49,Do you know if EECS 280 has morning classes?
2347,15,15,examples-none,316,1,1,0.8972222222222221,29.5,What are the morning times for the EECS 280 course?
2348,15,15,examples-none,316,1,1,0.793154761904762,29.5,When does EECS 280 meet in the mornings?
2349,15,15,examples-none,314,0,1,0.825,33,Available times for EECS 280 classes?
2350,15,15,examples-none,314,0,1,0.9285714285714286,33,Are A.M. classes an option for EECS
2351,16,16,examples-none,317,1,1,0.5209325396825397,20.5,Should I enroll in EECS 280 and EECS 370 simultaneously?
2352,16,16,examples-none,317,1,1,0.37293956043956045,20.5,Would it be wise to take EECS 280 and EECS 370 at the same time?
2353,16,16,examples-none,318,1,1,0.42424242424242425,37,Should EECS 280 and EECS 370 be taken at the same time?
2354,16,16,examples-none,318,1,1,0.6210858585858586,37,Should EECS 280 be taken at the same time as EECS 370?
2355,16,16,examples-none,319,1,1,0.3468978937728938,31,Will it be okay if I take EECS 280 and EECS 370 at the same time?
2356,16,16,examples-none,319,1,1,0.3225940725940726,31,Is it recommended to take EECS 280 and EECS 370 at the same time?
2357,16,16,examples-none,320,1,1,0.13640873015873015,33.5,Should I take EECS 280 and EECS 370 simultaneously?
2358,16,16,examples-none,320,1,1,0.7628968253968255,33.5,Should both EECS280 and EECS 370 be take together?
2359,16,16,examples-none,321,1,1,0.22907925407925409,19.5,Should I take EECS 280 and EECS 370 both at the same time?
2360,16,16,examples-none,321,1,1,0.2903762903762904,19.5,5. Should I take both EECS 280 and EECS 370 at the same time?
2361,17,17,examples-none,317,1,1,0.15606060606060604,21.5,"Out of EECS 378 Securities and EECS 280 UI, which is easier?"
2362,17,17,examples-none,317,1,1,0.6148989898989898,21.5,"Which class is easier, EECS 378 Securities or EECS 280 UI?"
2363,17,17,examples-none,318,0,1,0.5813492063492064,20.5,Is EECS 378 Securities easier than EECS 280 UI?
2364,17,17,examples-none,318,0,1,0.5813492063492064,20.5,Is EECS 280 UI easier than EECS 378 Securities?
2365,17,17,examples-none,319,1,1,0.5813492063492064,0,"Is EECS 378 Securities easier, or EECS 280 UI?"
2366,17,17,examples-none,319,1,1,0.6376262626262627,0,"Which is less difficult, EECS 378 Securities, or EECS 280 UI?"
2367,17,17,examples-none,320,1,1,0.724702380952381,79.5,Which one of the following classes is easier:  EECS 378 Securities or EECS 280 UI?
2368,17,17,examples-none,320,1,1,0.6263888888888889,79.5,Is either EECS 378 Securities or EECS 280 UI easier?
2369,17,17,examples-none,321,1,1,0.1563519813519813,22,Which class is easier out of EECS 378 Securities and EECS 280 UI?
2370,17,17,examples-none,321,1,1,0.281060606060606,22,Which is easier between EECS 378 Securities and EECS 280 UI?
2371,18,18,examples-none,318,1,1,0.18601190476190474,0,"This Fall, which upper-level EECS classes are being offered?"
2372,18,18,examples-none,318,1,1,0.28144841269841275,0,"During this Fall, which upper-level EECS classes are being offered?"
2373,18,18,examples-none,322,1,1,0.7131944444444445,0,Which classes offered this Fall at EECS are upper-level classes?
2374,18,18,examples-none,322,1,1,0.5209325396825397,0,Which upper-level EECS classes are open for registration this Fall?
2375,18,18,examples-none,319,1,1,0.8298611111111112,99,"This Fall, which upper division EECS courses are available?"
2376,18,18,examples-none,319,1,1,0.7628968253968255,99,What are the Fall options for upper-level EECS classes?
2377,18,18,examples-none,320,1,1,0.7818181818181819,0,Which one of the upper-level EECS classes will be available this Fall?
2378,18,18,examples-none,320,0,1,0.8253787878787878,0,"During the Fall, will all of the upper-level EECS classes be offered?"
2379,18,18,examples-none,321,1,1,0.13640873015873015,0,What upper-level EECS classes are being offered this Fall?
2380,18,18,examples-none,321,1,1,0.5004960317460317,0,Which upper-level EECS classes will be offered this Fall?
2381,19,19,examples-none,317,1,1,0.9642857142857143,22.5,What are the prerequisite classes for 280?
2382,19,19,examples-none,317,1,1,0.7125457875457876,22.5,"Are there any classes I need to take before 280, and if so, which ones?"
2383,19,19,examples-none,318,1,1,0.19742063492063494,24.5,"Before taking 280, which courses do I need to take?"
2384,19,19,examples-none,318,1,1,0.21726190476190474,24.5,"Before 280, which courses do I need to take?"
2385,19,19,examples-none,319,1,1,0.9285714285714286,33.5,What are the prerequisite courses for 280?
2386,19,19,examples-none,319,1,1,0.6118686868686869,33.5,"Before I take 280, what other courses do I need to complete?"
2387,19,19,examples-none,320,1,1,0.8928571428571428,52,What are the  prerequisite courses to 280?
2388,19,19,examples-none,320,1,1,0.6994047619047619,52,"Before taking 280, what courses must I take?"
2389,19,19,examples-none,321,1,1,0.11974206349206354,27.5,What courses do I need to take before taking 280?
2390,19,19,examples-none,321,1,1,0.10863095238095236,27.5,Which courses do I need to take before 280?
2391,20,20,examples-none,317,1,1,0.8194444444444444,26.5,"Next semester, which classes are being taught by Dr. DeOrio?"
2392,20,20,examples-none,317,1,1,0.7666666666666666,26.5,What classes are being taught by Dr. DeOrio next semester?
2393,20,20,examples-none,318,1,1,0.7354166666666666,42,"Of the classes next semester, which are Dr. DeOrio teaching?"
2394,20,20,examples-none,318,1,1,0.44464285714285723,42,Which classes are Dr. DeOrio teaching next semester?
2395,20,20,examples-none,319,1,1,0.8194444444444444,41.5,"Next semester, which classes are being taught by Dr. DeOrio?"
2396,20,20,examples-none,319,1,1,0.8885416666666667,41.5,"If I want to take a class with Dr. DeOrio next semester, what are my choices?"
2397,20,20,examples-none,320,1,1,0.8136363636363637,95,Which of Dr. DeOrio's classes are being offered next semester?
2398,20,20,examples-none,320,1,1,0.8932748538011696,95,"Will all of Dr. DeOrio's classes be available next semester and if not, which ones will be available??"
2399,20,20,examples-none,321,1,1,0.7666666666666666,89,What classes are being taught by Dr. DeOrio next semester?
2400,20,20,examples-none,321,1,1,0.3776785714285714,89,What classes are Dr. DeOrio teaching next semester?
2402,1,1,answers,323,1,1,0.7818181818181819,18,Who are the professors teaching EECS 280 in the Fall 2016 semester?
2403,1,1,answers,323,1,1,0.5145833333333334,18,"In Fall 2016, how many professors will teach EECS 280?"
2404,1,1,answers,324,0,0,0.7023310023310023,27.5,Are there more than one professor who teaches EECS 280 in Fall 2016?
2405,1,1,answers,324,1,1,0.5110479797979799,27.5,Are there multiple professors who teach EECS 280 in Fall 2016?
2406,1,1,answers,325,1,1,0.5953088578088578,61.5,What's the number of professors that teach EECS 280 in Fall 2016?
2407,1,1,answers,325,1,1,0.6576388888888889,61.5,"In Fall of 2016, how many professors taught EECS 280?"
2408,1,1,answers,326,0,1,0.35367063492063494,28.5,"In the fall, how many professors teach EECS 280?"
2409,1,1,answers,326,0,1,0.8035714285714286,28.5,EECS 280 is taught by how many teachers?
2410,1,1,answers,327,1,1,0.6831002331002332,0,The EECS 280 in Fall 2016 is taught by what number of professors?
2411,1,1,answers,327,1,1,0.3592261904761905,0,What number of professors teach EECS 280 in Fall 2016
2412,2,2,answers,323,0,1,0.9444444444444444,23.5,Which class will complete my capstone and be easy?
2413,2,2,answers,323,1,1,0.8365384615384616,23.5,"In order to fulfill my capstone, which class would be the easiest to take?"
2414,2,2,answers,324,0,1,0.44286616161616155,31,What easy class can I take to fulfill the capstone requirement?
2415,2,2,answers,324,0,1,0.5737103174603175,31,Is there an easy class to fulfill the capstone requirement?
2416,2,2,answers,325,1,1,0.3312728937728938,43,What do you think is the easiest class I can take to fulfill the capstone requirement?
2417,2,2,answers,325,0,1,0.4946969696969697,43,What very easy class can I take to fulfill the capstone requirement?
2418,2,2,answers,326,0,1,0.6523809523809524,32.5,What class fulfills the capstone requirement easiest?
2419,2,2,answers,326,1,1,0.4709325396825397,32.5,What class is the easiest to fulfill the capstone requirement?
2420,2,2,answers,327,1,1,0.5772560772560773,43.5,In order to fulfill the capstone requirement what is the easiest class to take?
2421,2,2,answers,327,1,1,0.6351773226773227,43.5,Which class is the easiest to take in order to fulfill the capstone requirement?
2422,3,3,answers,323,1,1,0.49007936507936506,0,For how many years has EECS 280 been offered?
2423,3,3,answers,323,1,1,0.8576388888888888,0,How many years ago was EECS 280 first offered?
2424,3,3,answers,324,1,1,0.6032738095238095,0,How many years has EECS 280 been available?
2425,3,3,answers,324,1,1,0.8503787878787878,0,What is the length of time that EECS 280 has been offered?
2426,3,3,answers,325,1,1,0.49007936507936506,0,For how many years has EECS 280 been offered?
2427,3,3,answers,325,1,1,0.6170634920634921,0,EECS 280 has been offered for how long now?
2428,3,3,answers,326,1,1,0.5654761904761905,19.5,EECS 280 has been offered for how long?
2429,3,3,answers,326,1,1,0.18988095238095232,19.5,How long has EECS 280 been taught?
2430,3,3,answers,327,1,1,0.7986111111111112,29.5,For what length of time has EECS been offered?
2431,3,3,answers,327,1,1,0.7316468253968255,29.5,What length of time has EECS been offered for?
2432,4,4,answers,323,1,1,0.6542658730158731,27.5,Which professor is running the MDE classes this winter?
2433,4,4,answers,323,1,0,0.8136363636363637,27.5,Who will be the professor the this winter's MDE classes?
2434,4,4,answers,324,1,1,0.8503787878787878,34,What is the name of the professor teaching MDE class this winter?
2435,4,4,answers,324,1,1,0.7245580808080807,34,Is there a professor assigned to teach MDE classes this winter?
2436,4,4,answers,325,1,1,0.31726190476190474,27.5,What professor is teaching MDE classes this winter?
2437,4,4,answers,325,1,1,0.5363095238095238,27.5,"This winter, which professor is teaching MDE classes?"
2438,4,4,answers,326,1,1,0.7395833333333334,0,This winter who is going to teach MDE classes?
2439,4,4,answers,326,1,1,0.3416666666666667,0,Who is teaching MDE this winter?
2440,4,4,answers,327,1,1,0.31726190476190474,21.5,Which professor is teaching MDE classes this winter?
2441,4,4,answers,327,1,1,0.7038690476190477,21.5,During this winter who will be teaching MDE classes?
2442,5,5,answers,323,1,1,0.7628968253968255,25,Which classes were previously taught by Dr. Peter Chen?
2443,5,5,answers,323,0,1,0.28601190476190474,25,What other classes has Dr. Peter Chen taught?
2444,5,5,answers,324,1,1,0.7631944444444444,33,Are there any classes Dr. Peter Chen has taught before?
2445,5,5,answers,324,1,1,0.7906746031746031,33,Did Dr. Peter Chen teach any other classes before?
2446,5,5,answers,325,1,1,0.6523809523809524,39,Dr. Peter Chen has taught which classes?
2447,5,5,answers,325,1,1,0.443154761904762,39,What classes from the past has Dr. Peter Chen taught?
2448,5,5,answers,326,1,1,0.0,24,What classes has Dr. Peter Chen taught?
2449,5,5,answers,326,1,1,0.4333333333333333,24,Dr. Peter Chen taught which classes?
2450,5,5,answers,327,1,1,0.41729797979797983,35,Can you state what classes Dr. Peter Chen taught in the past?
2451,5,5,answers,327,1,1,0.6513888888888889,35,Which classes did Dr. Peter Chen teach in the past?
2452,6,6,answers,328,0,1,0.4369047619047619,0,Which classes do I need for a major in EECS?
2453,6,6,answers,328,0,1,0.6820436507936508,0,"For a major in EECS, which courses are required?"
2454,6,6,answers,260,1,1,0.4789682539682539,13,To declare a major in EECS which courses are required?
2455,6,6,answers,260,1,1,0.3127039627039627,13,Which classes must I take in order to declare a major in EECS?
2456,6,6,answers,329,1,1,0.281060606060606,54,What Courses do I need to declare a major in EECS?
2457,6,6,answers,329,0,1,0.47184343434343434,54,Which courses do I need to take to major in EECS?
2458,6,6,answers,330,0,1,0.8392857142857143,31,What classes are required for an EECS major?
2459,6,6,answers,330,0,1,0.5986111111111111,31,"In order to major in EECS, what classes are mandatory?"
2460,6,6,answers,327,1,1,0.364520202020202,26.5,Which classes are needed in order to declare a major in EECS?
2461,6,6,answers,327,1,1,0.48832070707070707,26.5,What are the classes required to declare a major in EECS?
2462,7,7,answers,328,0,1,0.5720238095238095,32,Can 280 be taken on Mondays and Wednesdays?
2463,7,7,answers,328,1,1,0.8026515151515151,32,"On Mondays and Wednesday, is it possible for me to take 280?"
2464,7,7,answers,260,0,1,0.7238095238095239,14.5,Is 280 offered on Mondays and Wednesday?
2465,7,7,answers,260,0,1,0.6032738095238095,14.5,Will 280 be available on Mondays and Wednesdays?
2466,7,7,answers,329,0,1,0.6708333333333334,32,Is 280 available Mondays and Wednesdays?
2467,7,7,answers,329,1,1,0.5110479797979799,32,Will I be able to take 280 on Mondays and Wednesdays?
2468,7,7,answers,330,0,1,0.5339285714285714,0,Is 280 available on Mondays and Wednesdays?
2469,7,7,answers,330,1,1,0.7604166666666667,0,Are Mondays and Wednesdays good for me to take 280?
2470,7,7,answers,327,0,1,0.7245580808080807,24,Is 280 available to be taken only on Mondays and Wednesdays?
2471,7,7,answers,327,1,1,0.4789682539682539,24,Is it possible to take 280 on Mondays and Wednesdays?
2472,8,8,answers,328,1,1,0.0,63.5,Useful courses to take before taking EECS 280?
2473,8,8,answers,328,1,0,0.6853535353535354,63.5,Before taking EECS; what are some of the useful course?
2474,8,8,answers,260,1,1,0.6205357142857143,17.5,What courses are useful to take before EECS 280?
2475,8,8,answers,260,1,1,0.7859848484848484,17.5,Are there any useful courses that I should take before EECS 280?
2476,8,8,answers,329,1,1,0.5720238095238095,0,Which course are useful before taking EECS 280?
2477,8,8,answers,329,1,1,0.6854166666666667,0,What courses would be useful to take before EECS 280?
2478,8,8,answers,330,0,1,0.7723214285714286,29.5,What are good prerequisite courses for EECS 280?
2479,8,8,answers,330,1,0,0.7104166666666667,29.5,What courses would benefit me to take before EECS 280?
2480,8,8,answers,327,1,1,0.42896825396825394,112,Which classes are useful to take before taking EECS 280?
2481,8,8,answers,327,1,1,0.4039682539682539,112,Which courses are useful to take before taking EECS 280?
2482,9,9,answers,328,1,1,0.45833333333333337,19.5,Courses worth three credits?
2483,9,9,answers,328,1,1,0.23749999999999996,19.5,What courses are worth three credits?
2484,9,9,answers,260,1,1,0.23749999999999996,29.5,What courses are worth three credits?
2485,9,9,answers,260,0,1,0.6291666666666667,29.5,Are these courses worth three credits?
2486,9,9,answers,329,1,1,0.6542658730158731,69.5,What are the courses that are worth three Credits ?
2487,9,9,answers,329,1,1,0.675,69.5,What Courses are three credits?
2488,9,9,answers,330,1,1,0.693452380952381,22,Can you list the courses that are worth three credits?
2489,9,9,answers,330,1,1,0.9166666666666667,22,What are names of three-credit courses?
2490,9,9,answers,327,1,1,0.825,30.5,What courses count as three credits?
2491,9,9,answers,327,1,1,0.8511904761904762,30.5,What courses provide one/you with three credits?
2492,10,10,answers,328,1,1,0.8392857142857143,75,"Does Algorithms have only one teacher, Professor Stout?"
2493,10,10,answers,328,1,1,0.7833333333333334,75,Does only Professor Stout teach Algorithms?
2494,10,10,answers,260,0,1,0.8576388888888888,15.5,Is Algorithms taught by anyone other than Professor Stout?
2495,10,10,answers,260,0,1,0.5791666666666666,15.5,Besides Professor Stout who teaches Algorithms?
2496,10,10,answers,329,1,0,0.8154761904761905,45,Are Algorithms only taught by Professor Stout?
2497,10,10,answers,329,1,1,0.44464285714285723,45,Is Professor Stout the only teacher of algorithms?
2498,10,10,answers,330,1,1,0.7797619047619047,37.5,Is Algorithms only taught by Professor Stout?
2499,10,10,answers,330,1,1,0.5178571428571429,37.5,Is Professor Stout the only professor available for Algorithms?
2500,10,10,answers,327,1,1,0.6324404761904762,33,Is the only person teaching Algorithms Professor Stout?
2501,10,10,answers,327,1,1,0.7797619047619047,33,Is Algorithms taught only by Professor Stout?
2502,11,11,answers,331,1,1,0.7,28,What classes this winter are MDE?
2503,11,11,answers,331,1,1,0.7351190476190477,28,"Of the classes offered this winter, which are MDE?"
2504,11,11,answers,332,1,1,0.6636904761904762,39.5,Which are the MDE classes offered this winter?
2505,11,11,answers,332,1,1,0.6768308080808081,39.5,Of all the MDE classes which ones are offered this winter?
2506,11,11,answers,327,1,1,0.6464285714285714,23.5,Which MDE classes are given this winter?
2507,11,11,answers,327,1,1,0.4565476190476191,23.5,What MDE classes are provided this winter?
2508,11,11,answers,333,1,1,0.18988095238095232,11.5,Which MDE classes are offered this winter?
2509,11,11,answers,333,1,1,0.2666666666666666,11.5,"This winter, what MDE classes are offered?"
2510,11,11,answers,334,0,1,0.95,58.5,is 4103 a MDE class.
2511,11,11,answers,334,0,1,1.0,58.5,is 4104 a MDS class.
2512,12,12,answers,331,1,1,0.6636904761904762,0,"Of the upper-level classes, which are four credits?"
2513,12,12,answers,331,1,1,0.7416666666666667,0,Which four credit classes are upper-level?
2514,12,12,answers,332,1,1,0.6107142857142858,29,Four credits are for which upper-level classes?
2515,12,12,answers,332,1,1,0.23749999999999996,29,What upper-level classes are four credits?
2516,12,12,answers,335,1,1,0.7723214285714286,56.5,which of the upper-level classes carries four credits?
2517,12,12,answers,335,1,1,0.7333333333333334,56.5,what upper-level classes have four credits?
2518,12,12,answers,327,1,1,0.6464285714285714,19,What upper-level classes are worth four credits?
2519,12,12,answers,327,1,1,0.8194444444444444,19,what are the upper-level classes that are worth four credits?
2520,12,12,answers,333,1,1,0.23749999999999996,23,What upper-level classes are four credits?
2521,12,12,answers,333,0,1,0.7604166666666667,23,"To get four credits, which upper-level classes can I take?"
2522,13,13,answers,331,0,1,0.85,16.5,Is there a 280 lab?
2523,13,13,answers,331,1,1,0.9,16.5,Is there lab for 280?
2524,13,13,answers,332,1,0,0.825,119.5,Is there a lab of 280?
2525,13,13,answers,332,1,1,0.23749999999999996,119.5,And does 280 have a lab?
2526,13,13,answers,335,1,1,0.825,20.5,is there a lab for 280?
2527,13,13,answers,335,1,1,0.9166666666666667,20.5,is 280 among classes with lab?
2528,13,13,answers,327,1,1,0.825,20.5,Is there a lab for 280?
2529,13,13,answers,327,0,1,0.8511904761904762,20.5,Is there a lab available for 280?
2530,13,13,answers,333,1,1,0.825,0,Is there a lab in 280?
2531,13,13,answers,333,1,1,0.8511904761904762,0,Is there a lab involved in 280?
2532,14,14,answers,331,1,1,0.8511904761904762,23,Who is the teacher for EECS 280?
2533,14,14,answers,331,1,1,0.9068181818181817,23,Can you tell me who the teacher is for EECS 280?
2534,14,14,answers,332,1,1,0.8666666666666667,0,EECS 280 is taught by whom?
2535,14,14,answers,332,1,0,0.8511904761904762,0,Who is there for teaching EECS 280?
2536,14,14,answers,335,1,1,0.7291666666666667,59,who lectures eecs 280?
2537,14,14,answers,335,1,0,0.8511904761904762,59,who is the instructor  on eecs 280?
2538,14,14,answers,327,1,1,0.7875,21,Who is teaching EECS 280?
2539,14,14,answers,327,1,1,0.8869047619047619,21,Which teacher gives the class EECS 280?
2540,14,14,answers,333,1,1,0.8666666666666667,9,EECS 280 is taught by whom?
2541,14,14,answers,333,1,1,0.8511904761904762,9,Who is the teacher for EECS 280?
2542,15,15,answers,332,1,1,0.7738095238095238,54.5,Are there morning classes in EECS 280?
2543,15,15,answers,332,1,0,0.8854166666666667,54.5,Is there a morning class in the EECS 280?
2544,15,15,answers,335,1,1,0.7333333333333334,1,any morning classes for eecs 280?
2545,15,15,answers,335,1,0,0.37976190476190474,1,will the eecs 280 have morning classes?
2546,15,15,answers,327,1,1,0.8705357142857143,23,Is there a morning class for EECS 280?
2547,15,15,answers,327,1,1,0.7738095238095238,23,Are there morning classes for EECS 280?
2548,15,15,answers,333,0,1,0.7738095238095238,14.5,Are morning classes available for EECS 280?
2549,15,15,answers,333,1,1,0.8511904761904762,14.5,Is EECS 280 taught in the morning?
2550,15,15,answers,334,0,0,0.9583333333333334,0,what morning lasses are in EECS280.
2551,15,15,answers,334,1,1,0.893939393939394,0,Of all the eecs 280 classes which ones are in the morning.
2552,16,16,answers,336,1,1,0.339606227106227,23,Do you think I should take EECS 280 and EECS 370 at the same time?
2553,16,16,answers,336,0,1,0.5957303113553113,23,Is it a good idea to take EECS 280 and EEC 370 at the same time?
2554,16,16,answers,260,1,1,0.5953088578088578,13.5,Is it good to take both EECS 280 and EECS 370 at once?
2555,16,16,answers,260,0,1,0.5267482517482518,13.5,Is it ill advised to take EECS 280 and EECS 370 at once?
2556,16,16,answers,337,1,1,0.4270202020202021,56.5,Would you advise I take EECS 280 and EECS 370 concurrently?
2557,16,16,answers,337,0,1,0.9583333333333334,56.5,"Yes, I would advise you to."
2558,16,16,answers,338,1,1,0.693452380952381,0,Is it best to take EECS 280 and 370 together?
2559,16,16,answers,338,1,1,0.8085858585858586,0,Will I see benefits from doing EECS 280 and 370 simultaneously?
2560,16,16,answers,327,1,1,0.5337752525252526,34.5,Is it useful to take EECS 280 and EECS 370 concurrently?
2561,16,16,answers,327,1,1,0.49245337995337995,34.5,Is it recommended to take EECS 280 and 370 at the same time?
2562,17,17,answers,339,0,1,0.800990675990676,67,Is the EECS 378 Securities class easier than the EECS 250 UI one?
2563,17,17,answers,339,1,1,0.367528305028305,67,"Out of EECS 378 Securities and EECS 280 UI, which one is more effortless?"
2564,17,17,answers,336,1,1,0.5500992063492064,31.5,"Between EECS 378 and EECS 280, which is easier?"
2565,17,17,answers,336,1,1,0.7944444444444444,31.5,"Which course is less difficult, EECS 378 or EECS 280?"
2566,17,17,answers,337,1,1,0.46745337995338,66,Between EECS 378 Securities and EECS 280 UI; which is the easiest?
2567,17,17,answers,337,0,1,0.7382575757575757,66,In my opinion; EECS 378 is easier than EECS 280 UI.
2568,17,17,answers,338,0,1,0.6626262626262626,27.5,Is EECS 378 Securities easier or harder than EECS 280 UI?
2569,17,17,answers,338,1,1,0.6787379287379287,27.5,"Between EECS 378 Securities and 280 UI, which one is easier to get through?"
2570,17,17,answers,327,1,1,0.560874542124542,39.5,"Of the following [classes], EECS 378 Securities and EECS 280 UI, which is easiest?"
2571,17,17,answers,327,1,1,0.576499542124542,39.5,what class is easier if the choice is between EECS 378 Securities and EECS 280 UI?
2572,18,18,answers,339,1,1,0.8445512820512822,0,"From all the EECS upper-level classes, which ones are being provided this autumn?"
2573,18,18,answers,339,1,1,0.8392857142857143,0,What high-level EECS courses are given this fall?
2574,18,18,answers,336,1,1,0.7906746031746031,26.5,What upper level EECS classes are available fall semester?
2575,18,18,answers,336,1,1,0.8722222222222222,26.5,During fall semester what EECS up level classes are there?
2576,18,18,answers,260,1,1,0.7604166666666667,11.5,What upper level EECS classes will be offered this Fall?
2577,18,18,answers,260,1,1,0.884090909090909,11.5,In the Fall which upper level EECS classes will there be?
2578,18,18,answers,338,0,1,0.95,44,What is the detailed Fall EECS upper level class schedule?
2579,18,18,answers,338,1,1,0.9090909090909091,44,What is on the list of the Fall EECS upper-level classes?
2580,18,18,answers,327,1,0,0.8333333333333334,33.5,What upper-level classes in EECS are offered thie Fall?
2581,18,18,answers,327,1,0,0.7801573426573427,33.5,As to classes offered this Fall which upper level EECS is being offered?
2582,19,19,answers,336,1,1,0.9642857142857143,14.5,What are the pre requisites for 280?
2583,19,19,answers,336,1,1,0.411904761904762,14.5,Do I need to take any courses before taking 280?
2584,19,19,answers,260,1,1,0.875,18.5,What courses are required before 280?
2585,19,19,answers,260,1,1,0.663869463869464,18.5,Are there any courses that I'm required to take before taking 280?
2586,19,19,answers,337,1,1,0.8202214452214451,38.5,Are there any courses that I am required to take before course 280?
2587,19,19,answers,337,0,1,0.8932598039215686,38.5,Course 135 is the only course that you will have to take before you take class 280.
2588,19,19,answers,338,1,1,0.9,73,Is there a pre-requisite class before I can do 280?
2589,19,19,answers,338,1,1,0.9166666666666667,73,What classes are essential before I can start 280?
2590,19,19,answers,327,1,1,0.46332070707070705,25.5,Prior to taking 280 what courses do I need to take?
2591,19,19,answers,327,1,1,0.7354166666666666,25.5,What are the prerequites courses I need before taking 280?
2592,20,20,answers,336,1,1,0.8194444444444444,0,What courses are being taught by Dr. DeOrio next semester?
2593,20,20,answers,336,1,1,0.7381313131313131,0,What are the course numbers Dr. DeOrio is teaching next semester?
2594,20,20,answers,260,1,1,0.7038690476190477,12,Which classes will Dr. DeOrio be teaching next semester?
2595,20,20,answers,260,1,1,0.7944444444444444,12,What classes will Dr. Deorio be teaching this upcoming semester?
2596,20,20,answers,337,1,1,0.8503787878787878,63,Beginning next semester; which classes will be taught by Dr. DeOrio?
2597,20,20,answers,337,0,1,0.8136363636363637,63,Dr. DeOrio will be teaching classes 280 and 370 next semester.
2598,20,20,answers,338,1,1,0.8429487179487178,28.5,What are the class numbers Dr. DeOrio is doing in the next semester?
2599,20,20,answers,338,1,1,0.5050595238095238,28.5,"Next semester, what courses is Dr. DeOrio teaching?"
2600,20,20,answers,327,1,1,0.7986111111111112,17.5,Which classes are taught by Dr. DeOrio next semester?
2601,20,20,answers,327,1,1,0.6448412698412699,17.5,What classes will Dr. DeOrio be teaching next semester?


==> anc/prompt-sentences.csv <==
id,sentence
1,How many professors teach EECS 280 in Fall 2016?
2,What's the easiest class I can take to fulfill the capstone requirement?
3,How long has EECS 280 been offered for?
4,Who is teaching MDE classes this winter?
5,What classes has Dr. Peter Chen taught in the past?
6,What classes do I need to take in order to declare a major in EECS?
7,Can I take 280 on Mondays and Wednesdays?
8,What are some useful courses to take before taking EECS 280?
9,Which courses are worth three credits?
10,Is Professor Stout the only person who teaches Algorithms?
11,What MDE classes are offered this winter?
12,Which upper-level classes are four credits?
13,Does 280 have a lab?
14,Who teaches EECS 280?
15,Does EECS 280 have morning classes?
16,Should I take EECS 280 and EECS 370 at the same time?
17,Which is easier out of EECS 378 Securities and EECS 280 UI?
18,Which upper-level EECS classes are being offered this Fall?
19,Which courses do I need to take before taking 280?
20,What classes is Dr. DeOrio teaching next semester?
423,Oh thats great
424,When do you graduate?
425,Great; thanks for your help!
426,What class is EECS 441
427,Frustrated with trying to choose classes
428,"Some include 485, 492 and 494"
429,Do I meet the prerequisite for EECS484?
430,Or can I get credit for both?
431,Are you looking for upper level CS courses?
432,"No, I think I will take this class!"
433,Could you give me some suggestions about course selection?
434,Techcomm and EECS 496 aren't too bad don't worry
435,Are there any other EECS classes I should take?
436,"hi, are there any 4 credit classes with no labs?"
437,What specifically would you like help with today regarding your schedule?
438,Where can I sign up for an appointment with my LSA advisor?
439,"EECS492 and EECS481 are rated as medium, but EECS381 is rated as very hard."
440,"If you are taking EECS 388, a good supplement would be Web Databases, EECS 485."
441,You can come to my office hours listed on the website if you have any further questions.
442,"EECS 376 has an easiness rating of 1.91, but keep in mind that only refers to the workload, not the difficulty of the work"
443,Where is new orleans?
444,What is capital of iowa?
445,Which state contains most rivers?
446,How many rivers are in missouri?
447,What is the capital of maine?
448,What rivers are there in texas?
449,Which state has the longest river?
450,How many states have cites named austin?
451,What is the high point of wyoming?
452,What is the population density of maine?
453,What state is austin the capital of?
454,How large is the largest city in alaska?
455,What is the highest point in new mexico?
456,What states does the delaware river run through?
457,What are the major cities of the united states?
458,What state that borders texas has the highest population?
459,What is the lowest point in the state of california?
460,What is the longest river that does not run through texas?
461,What is the lowest point of the state with the largest area?
462,How many states have a higher point than the highest point of the state with the largest capital city in the us?
463,"Pierre Vinken, 61 years old, will join the board as a nonexecutive director Nov. 29."
464,She took her business to First Atlanta.
465,Each side has a litany of recommendations for the other.
466,What she did was like taking the law into your own hands.
467,Individual copies of the magazine sell for $2.95 and yearly subscriptions cost $21.
468,"""We could prevent many of these fatalities with minimum roof-crush standards,"" he said."
469,Dealers said the dollar merely drifted lower following the release Wednesday of the U.S. purchasing managers' report.
470,"Soon, T-shirts appeared in the corridors that carried the school's familiar red-and-white GHS logo on the front."
471,"""Strategic objectives, not financial return, drive many of the deals,"" says a Venture Economics spokesman."
472,"Indeed, analysts say that payouts have sometimes risen most sharply when prices were already on their way down from cyclical peaks."
473,The securities to be sold next week will raise about $10 billion in cash and redeem $20 billion in maturing notes.
474,One indicator investors might want to watch is the monthly tally from Standard & Poor's of the number of public companies adjusting their dividends.
475,Analysts were disappointed that the enthusiasm investors showed for stocks in the wake of Georgia-Pacific's $3.18 billion bid for Great Northern Nekoosa evaporated so quickly.
476,The two concerns said they entered into a definitive merger agreement under which Ratners will begin a tender offer for all of Weisfield's common shares for $57.50 each.
477,"""Today, a banker is worrying about local, regional and money-center banks, as well as thrifts and credit unions,"" says Ms. Moore at Synergistics Research."
478,"In 1973, Wells Fargo & Co. of San Francisco launched the Gold Account, which included free checking, a credit card, safe-deposit box and travelers checks for a $3 monthly fee."
479,"Italian chemical giant Montedison S.P.A., through its Montedison Acquisition N.V. indirect unit, began its $37-a-share tender offer for all the common shares outstanding of Erbamont N.V., a maker of pharmaceuticals incorporated in the Netherlands."
480,"The controversy began in 1987 when the National Institutes of Health, aware of the policy implications of its research, asked for an HHS review of its plan to implant fetal tissue into the brain of a patient suffering from Parkinson's disease."
481,"For the first time, the October survey polled members on imports."
482,"Mrs. Ward resolved to clean out ""deadwood"" in the school's faculty and restore safety, and she also had some new factors working in her behalf."
483,"Oh, yes"
484,doesn't work?
485,what custom software?
486,look at your config?
487,Thanks for all the help.
488,i just created /boot partition
489,"ok, what does journalctl show"
490,"Does anyone here use the mail-client ""evolution""?"
491,synaptic is nothing like windows updates :o
492,The same applies for 4.2 + nvidia
493,cp: cannot stat �/var/cache/apt/archives/*.deb�: No such file or directory
494,im gonna install it on that and hope it works
495,nacc? could you explain me this      sed -e 's/^[a-zA-Z].*//g' -e '/^s*$/d'
496,untel you get so frustrated that you start hammering the hardware :)
497,and there's nothing in there that should be remotely using that much memory now
498,Is there a bug tracking Ubuntu web sites and download mirrors using HTTPS only?
499,Simply put another hard drive on your box and mirror it everytime you make changes.
500,"and your quesn seems vague, please always ask the quesn providing what you have tried and what you really need vishwanath"
501,"I am trying to find out why Plank is getting start on every start up even though it is not explicitly mentioned in the ""Startup Applications Preferences"""
502,"""The trouble is that System Settings for me on XFCE4 shows what seems to be a settings interface for a phone - and if I swipe to the right, it says 'About this Phone'"

